Conservative scattering of spinning black holes at fourth post-Minkowskian order

Using the ${\mathcal N}=1$ supersymmetric, spinning worldline quantum field theory formalism we compute the conservative spin-orbit part of the momentum impulse $\Delta p_i^\mu$, spin kick $\Delta S_i^\mu$ and scattering angle $\theta$ from the scattering of two spinning massive bodies (black holes or neutron stars) up to fourth post-Minkowskian (PM) order. These three-loop results extend the state-of-the-art for generically spinning binaries from 3PM to 4PM. They are obtained by employing recursion relations for the integrand construction and advanced multi-loop Feynman integral technology in the causal (in-in) worldline quantum field theory framework to directly produce classical observables. We focus on the conservative contribution (including tail effects) and outline the computations for the dissipative contributions as well. Our spin-orbit results agree with N$^3$LO post-Newtonian and test-body data in the respective limits. We also re-confirm the conservative 4PM non-spinning results.

==> anc/ancillary.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Conservative scattering of spinning black holes at fourth post-Minkowskian order*)


(* ::Text:: *)
(*Gustav Uhre Jakobsen, Gustav Mogull, Jan Plefka, Benjamin Sauer, Yingxuan Xu*)


(* ::Section:: *)
(*Notation*)


(* ::Subsection:: *)
(*Scalars/Constants*)


(* ::Text:: *)
(*-- \[Gamma] := v_1.v_2  (Lorentz factor)*)
(*-- m[i] := m_i  (masses)*)
(*-- \[Nu] := m_1 m_2/(m_1+m_2)^2  (symmetric mass ratio)*)
(*-- \[Delta] := (m_2-m_1)/(m_1+m_2)*)
(*-- mB := |b|  (modulus of impact parameter)*)
(*-- s[i] := -L.a_i*)
(*-- sP := s_1+s_2 *)
(*-- sM := s_1-s_2*)


(* ::Subsection:: *)
(*Vectors:*)


(* ::Text:: *)
(*v[i] := v_i  (velocities)*)
(*b := b_2-b_1  (impact parameter)*)
(*L  (vector orthogonal to v_1, v_2 and b defined above eq. 17)*)
(*a[i] := a_i  (initial Pauli-Lubanski vectors)*)


(* ::Text:: *)
(*dot[vec1,vec2] := vec1.vec2  (Lorentz dot product between vectors vec1 and vec2)*)


(* ::Subsection:: *)
(*Results:*)


(* ::Text:: *)
(*\[CapitalDelta]p=\[CapitalDelta]pTotal*)
(*\[CapitalDelta]p[n]  :=  \[CapitalDelta]p^(n)*)
(*\[CapitalDelta]S=\[CapitalDelta]STotal*)
(*\[CapitalDelta]S[n]  :=  \[CapitalDelta]S^(n)*)
(*\[Theta][n,m]  :=  \[Theta]^(n,m)*)
(*Results for \[Theta] follow the convention in Eq. (20).*)
(**)


(* ::Subsection:: *)
(*Rational Functions*)


(* ::Text:: *)
(*c(Bar)[sigma,l]=c(^Bar)^(sigma)_l*)
(*d(Bar)[sigma,\[Alpha],l]=d(^Bar)^(sigma)_(\[Alpha],l) (used in eq. (15))*)
(*e(Bar)[sigma,l]=e(^Bar)^(sigma)_l*)
(*f(Bar)[sigma,\[Alpha],l]=f(^Bar)^(sigma)_(\[Alpha],l) (used in eq. (19))*)
(**)
(*These can be loaded by the replacement rules rationalFunctions*)


(* ::Section::Closed:: *)
(*Scattering angle \[Theta]*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[Theta][1]:=\[Theta][1,0]+\[Theta][1,1]/mB;


\[Theta][1,0]=(2*(-1 + 2*\[Gamma]^2))/(-1 + \[Gamma]^2) ;


\[Theta][1,1]=(4*\[Gamma]*(-sP))/Sqrt[-1 + \[Gamma]^2] ;


(* ::Subsection::Closed:: *)
(*2PM*)


\[Theta][2]:=\[Theta][2,0]+\[Theta][2,1]/mB ;


\[Theta][2,0]=(3*Pi*(-1 + 5*\[Gamma]^2))/(4*(-1 + \[Gamma]^2)) ;


\[Theta][2,1]=-((Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*(-7*(-sP) + \[Delta]*(-sM)))/(4*(-1 + \[Gamma]^2)^(3/2))) ;


(* ::Subsection::Closed:: *)
(*3PM*)


\[Theta][3]:=\[Theta][3,0]+\[Theta][3,1]/mB;


\[Theta][3,0]=(((-8*\[Gamma]*(25 + 14*\[Gamma]^2)*\[Nu])/3 + (2*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*
    (1 + 2*(-1 + \[Gamma])*\[Nu]))/(3*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) - 
  (8*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]])/Sqrt[-1 + \[Gamma]^2])/(-1 + \[Gamma]^2)) ;


\[Theta][3,1]=(\[Nu]*(-4*(41 + 100*\[Gamma]^2 + 44*\[Gamma]^4) - (48*\[Gamma]*(-6 + \[Gamma]^2)*(1 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]])/Sqrt[-1 + \[Gamma]^2])*(-sP) + 
   (2*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4)*(5*(1 + 2*(-1 + \[Gamma])*\[Nu])*(-sP) - \[Delta]*(-sM)))/((-1 + \[Gamma])*(1 + \[Gamma])))/(-1 + \[Gamma]^2)^(3/2) ;


(* ::Subsection::Closed:: *)
(*4PM*)


\[Theta][4]:=\[Theta][4,0]+\[Theta][4,1]/mB;


\[Theta][4,0]=(1/(192*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^3))*(Pi*(-315*\[Gamma]^7 + 5985*\[Gamma]^9 - 16065*\[Gamma]^11 + 10395*\[Gamma]^13 + 45*\[Nu] - 207*\[Gamma]^2*\[Nu] + 1471*\[Gamma]^4*\[Nu] - 13349*\[Gamma]^6*\[Nu] + 
     38135*\[Gamma]^7*\[Nu] + 288*Pi^2*\[Gamma]^7*\[Nu] - 64424*\[Gamma]^8*\[Nu] - 1824*Pi^2*\[Gamma]^8*\[Nu] + 32177*\[Gamma]^9*\[Nu] + 2520*Pi^2*\[Gamma]^9*\[Nu] + 15056*\[Gamma]^10*\[Nu] + 2208*Pi^2*\[Gamma]^10*\[Nu] + 
     25145*\[Gamma]^11*\[Nu] - 6624*Pi^2*\[Gamma]^11*\[Nu] - 27952*\[Gamma]^12*\[Nu] + 1056*Pi^2*\[Gamma]^12*\[Nu] - 33249*\[Gamma]^13*\[Nu] + 5136*Pi^2*\[Gamma]^13*\[Nu] + 35360*\[Gamma]^14*\[Nu] - 
     1440*Pi^2*\[Gamma]^14*\[Nu] - 4320*\[Gamma]^15*\[Nu] - 1920*Pi^2*\[Gamma]^15*\[Nu] - 3600*\[Gamma]^16*\[Nu] + 600*Pi^2*\[Gamma]^17*\[Nu])) + 
  (3*Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/(32*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) - 
  (21*Pi*(169 + 380*\[Gamma]^2)*\[Nu]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(32*(-1 + \[Gamma])^2*(1 + \[Gamma])) + 
  (3*Pi*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*\[Nu]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) - 
  (3*Pi*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*\[Nu]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) - 
  (Pi*\[Gamma]*(-852 - 283*\[Gamma]^2 - 140*\[Gamma]^4 + 75*\[Gamma]^6)*\[Nu]*Log[\[Gamma]])/(2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + 
  (Pi*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) - 
  (3*Pi*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(2*(-1 + \[Gamma])*(1 + \[Gamma])) + 
  ArcCosh[\[Gamma]]*((Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(1151 - 3504*\[Gamma] + 3148*\[Gamma]^2 - 576*\[Gamma]^3 + 339*\[Gamma]^4 - 720*\[Gamma]^5 + 210*\[Gamma]^6)*\[Nu])/(16*(-1 + \[Gamma]^2)^(7/2)) - 
    (3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1/2)*(-1 + \[Gamma])])/(16*(-1 + \[Gamma]^2)^(5/2)) - 
    (3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-21 - 270*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2])/(16*(-1 + \[Gamma]^2)^(5/2))) + 
  Log[(1/2)*(-1 + \[Gamma])]*(-((Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*\[Nu])/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^2)) + 
    (3*Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2])/(8*(-1 + \[Gamma])*(1 + \[Gamma]))) + 
  (3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(4 - 15*\[Gamma] + 15*\[Gamma]^2)*\[Nu]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
  (3*Pi*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(4*(-1 + \[Gamma])*(1 + \[Gamma])) - 
  (1/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3))*(3*Pi*(-12 - 88*\[Gamma] - 193*\[Gamma]^2 - 101*\[Gamma]^3 + 175*\[Gamma]^4 + 219*\[Gamma]^5 + 5*\[Gamma]^6 - 55*\[Gamma]^7 + 25*\[Gamma]^8 + 25*\[Gamma]^9 - 
     24*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + 90*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 74*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] - 60*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] + 60*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2])*\[Nu]*
    PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]);


\[Theta][4,1]= (Pi^3*(sP*(-448 + 1775*\[Gamma] - 3601*\[Gamma]^2 + 3035*\[Gamma]^3 + 795*\[Gamma]^4 - 1875*\[Gamma]^5 - 1875*\[Gamma]^6 + 1225*\[Gamma]^7 + 1225*\[Gamma]^8) + 
     sM*(64 - 111*\[Gamma] + 401*\[Gamma]^2 - 1115*\[Gamma]^3 - 795*\[Gamma]^4 + 1875*\[Gamma]^5 + 1875*\[Gamma]^6 - 1225*\[Gamma]^7 - 1225*\[Gamma]^8)*\[Delta])*\[Nu])/(64*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) + 
  Pi*((1/(192*(-1 + \[Gamma])^2*\[Gamma]^8*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]))*(-8190*sP*\[Gamma]^9 - 8190*sP*\[Gamma]^10 + 49140*sP*\[Gamma]^11 + 49140*sP*\[Gamma]^12 - 54054*sP*\[Gamma]^13 - 
      54054*sP*\[Gamma]^14 + 378*sM*\[Gamma]^9*(5 + 5*\[Gamma] - 30*\[Gamma]^2 - 30*\[Gamma]^3 + 33*\[Gamma]^4 + 33*\[Gamma]^5)*\[Delta] - 
      sP*(315 + 315*\[Gamma] - 1885*\[Gamma]^2 - 1885*\[Gamma]^3 + 8501*\[Gamma]^4 + 8501*\[Gamma]^5 - 33671*\[Gamma]^6 - 33671*\[Gamma]^7 + 407004*\[Gamma]^8 - 506830*\[Gamma]^9 + 137042*\[Gamma]^10 + 
        181103*\[Gamma]^11 - 190167*\[Gamma]^12 - 89885*\[Gamma]^13 + 67503*\[Gamma]^14 + 186555*\[Gamma]^15 - 123397*\[Gamma]^16 - 71725*\[Gamma]^17 + 33075*\[Gamma]^18 + 22050*\[Gamma]^19)*\[Nu] + 
      sM*(-105 - 105*\[Gamma] + 95*\[Gamma]^2 + 95*\[Gamma]^3 + 313*\[Gamma]^4 + 313*\[Gamma]^5 - 1491*\[Gamma]^6 - 1491*\[Gamma]^7 + 9004*\[Gamma]^8 - 3718*\[Gamma]^9 + 27498*\[Gamma]^10 - 6593*\[Gamma]^11 - 
        73191*\[Gamma]^12 - 56261*\[Gamma]^13 + 140871*\[Gamma]^14 + 96699*\[Gamma]^15 - 115333*\[Gamma]^16 - 71725*\[Gamma]^17 + 33075*\[Gamma]^18 + 22050*\[Gamma]^19)*\[Delta]*\[Nu]) - 
    (3*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2)*(9*sP - sM*\[Delta])*\[Nu]*ArcCosh[\[Gamma]]^2)/(16*(-1 + \[Gamma]^2)^(7/2)) + 
    (\[Gamma]*(5*sP*(3539 + 3509*\[Gamma]^2 + 24*\[Gamma]^4) + sM*(-2113 - 1135*\[Gamma]^2 + 120*\[Gamma]^4)*\[Delta])*\[Nu]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/
     (8*(-1 + \[Gamma])^2*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) + (((-sP)*(5167 + 35390*\[Gamma] + 53869*\[Gamma]^2 + 35090*\[Gamma]^3 + 13860*\[Gamma]^4 + 240*\[Gamma]^5) + 
       sM*(733 + 4226*\[Gamma] + 4983*\[Gamma]^2 + 2270*\[Gamma]^3 + 540*\[Gamma]^4 - 240*\[Gamma]^5)*\[Delta])*\[Nu]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/
     (8*(-1 + \[Gamma]^2)^(5/2)) + ((sP*(5167 + 22164*\[Gamma] + 31705*\[Gamma]^2 + 13740*\[Gamma]^3 + 120*\[Gamma]^4) + sM*(-733 - 2468*\[Gamma] - 2515*\[Gamma]^2 - 660*\[Gamma]^3 + 120*\[Gamma]^4)*\[Delta])*
      \[Nu]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(8*(-1 + \[Gamma]^2)^(5/2)) + 
    (((-sP)*(11200 + 74445*\[Gamma]^2 + 10342*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10) + sM*(448 + 5837*\[Gamma]^2 - 5018*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 
         3675*\[Gamma]^10)*\[Delta])*\[Nu]*Log[\[Gamma]])/(16*(-1 + \[Gamma]^2)^(5/2)) + (1/(32*(-1 + \[Gamma]^2)^(5/2)))*
     ((sP*(21588 + 71748*\[Gamma] + 150881*\[Gamma]^2 + 85992*\[Gamma]^3 + 20930*\[Gamma]^4 + 27396*\[Gamma]^5 + 17940*\[Gamma]^6 + 1680*\[Gamma]^7 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10) - 
       sM*(876 + 2884*\[Gamma] + 10473*\[Gamma]^2 + 6872*\[Gamma]^3 - 3478*\[Gamma]^4 + 2724*\[Gamma]^5 + 14028*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10)*\[Delta])*\[Nu]*Log[(1 + \[Gamma])/2]) + 
    (3*(sP*(7 + 72*\[Gamma] + 84*\[Gamma]^2 + 180*\[Gamma]^3 + 35*\[Gamma]^4) - sM*(1 + 8*\[Gamma] + 8*\[Gamma]^2 + 20*\[Gamma]^3 + 5*\[Gamma]^4)*\[Delta])*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2)^(3/2) + 
    ArcCosh[\[Gamma]]*(-((\[Gamma]*(-3 + 2*\[Gamma]^2)*(sP*(2752 - 8829*\[Gamma] + 10515*\[Gamma]^2 - 2587*\[Gamma]^3 - 875*\[Gamma]^4 - 1180*\[Gamma]^5 + 420*\[Gamma]^6) + 
          sM*(-112 + 493*\[Gamma] - 739*\[Gamma]^2 + 199*\[Gamma]^3 - 25*\[Gamma]^4 + 160*\[Gamma]^5)*\[Delta])*\[Nu])/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)) + 
      (3*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*(9*sP - sM*\[Delta])*\[Nu]*Log[(1/2)*(-1 + \[Gamma])])/(8*(-1 + \[Gamma]^2)^2) + 
      (3*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6)*(9*sP - sM*\[Delta])*\[Nu]*Log[(1 + \[Gamma])/2])/(8*(-1 + \[Gamma]^2)^3)) + 
    Log[(1/2)*(-1 + \[Gamma])]*(((sP*(2597 - 8984*\[Gamma] + 10125*\[Gamma]^2 - 2977*\[Gamma]^3 - 330*\[Gamma]^4 - 635*\[Gamma]^5 + 420*\[Gamma]^6) + 
         sM*(-107 + 498*\[Gamma] - 661*\[Gamma]^2 + 277*\[Gamma]^3 - 108*\[Gamma]^4 + 77*\[Gamma]^5)*\[Delta])*\[Nu])/(8*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) - 
      (3*(sP*(-28 + 89*\[Gamma] - 247*\[Gamma]^2 + 203*\[Gamma]^3 + 63*\[Gamma]^4) + sM*(4 - 9*\[Gamma] + 23*\[Gamma]^2 - 27*\[Gamma]^3 - 7*\[Gamma]^4)*\[Delta])*\[Nu]*Log[(1 + \[Gamma])/2])/
       (4*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2])) - (6*\[Gamma]*(-3 + 2*\[Gamma]^2)*(sP*(-7 + 29*\[Gamma] - 55*\[Gamma]^2 + 35*\[Gamma]^3) + sM*(1 - 3*\[Gamma] + 5*\[Gamma]^2 - 5*\[Gamma]^3)*\[Delta])*\[Nu]*
      PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) + 
    ((3*sP*\[Gamma]*(2385 + 4884*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8) - 3*sM*\[Gamma]*(337 - 236*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8)*\[Delta])*\[Nu]*
      PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(32*(-1 + \[Gamma]^2)^(3/2)) - (1/(64*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]))*
     (3*(sP*(448 + 3530*\[Gamma]^7 + 5770*\[Gamma]^8 - 4325*\[Gamma]^9 - 4325*\[Gamma]^10 + 1225*\[Gamma]^11 + 1225*\[Gamma]^12 + \[Gamma]^3*(9341 - 4832*Sqrt[-1 + \[Gamma]^2]) + 
         \[Gamma]*(2671 - 672*Sqrt[-1 + \[Gamma]^2]) - 2*\[Gamma]^6*(5773 + 1120*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^4*(1277 + 1504*Sqrt[-1 + \[Gamma]^2]) + 
         2*\[Gamma]^5*(-6221 + 1760*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^2*(7151 + 2784*Sqrt[-1 + \[Gamma]^2])) - 
       sM*(64 + 5450*\[Gamma]^7 + 5770*\[Gamma]^8 - 4325*\[Gamma]^9 - 4325*\[Gamma]^10 + 1225*\[Gamma]^11 + 1225*\[Gamma]^12 + \[Gamma]^3*(1789 - 416*Sqrt[-1 + \[Gamma]^2]) + 
         \[Gamma]*(239 - 96*Sqrt[-1 + \[Gamma]^2]) + 3*\[Gamma]^4*(383 + 96*Sqrt[-1 + \[Gamma]^2]) - 2*\[Gamma]^6*(2253 + 160*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^2*(623 + 288*Sqrt[-1 + \[Gamma]^2]) + 
         \[Gamma]^5*(-4378 + 320*Sqrt[-1 + \[Gamma]^2]))*\[Delta])*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]));


(* ::Section::Closed:: *)
(*Impulse \[CapitalDelta]p*)


\[CapitalDelta]pTotal=G \[CapitalDelta]p[1]+G^2 \[CapitalDelta]p[2]+G^3 \[CapitalDelta]p[3]+G^4 \[CapitalDelta]p[4]


(* ::Subsection::Closed:: *)
(*1PM*)


\[CapitalDelta]p[1] := \[CapitalDelta]p[1,0] + \[CapitalDelta]p[1,1] 


\[CapitalDelta]p[1,0] = (b*(-2 + 4*\[Gamma]^2)*m[1]*m[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) ;


\[CapitalDelta]p[1,1] = (-L (-((4 \[Gamma] dot[b, a[1]])/mB^3) -(4 \[Gamma] dot[b, a[2]])/mB^3) + b ((4 \[Gamma] dot[L, a[1]])/mB^3 + (4 \[Gamma] dot[L, a[2]])/mB^3)) m[1] m[2] ;


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]p[2] := \[CapitalDelta]p[2,0] + \[CapitalDelta]p[2,1] 


\[CapitalDelta]p[2,0] = m[1]^2*m[2]*((3*b*Pi*(-1 + 5*\[Gamma]^2))/(4*mB^3*Sqrt[-1 + \[Gamma]^2]) - (2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*v[1])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + 
   (2*(1 - 2*\[Gamma]^2)^2*v[2])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2)) + m[1]*m[2]^2*((3*b*Pi*(-1 + 5*\[Gamma]^2))/(4*mB^3*Sqrt[-1 + \[Gamma]^2]) - 
   (2*(1 - 2*\[Gamma]^2)^2*v[1])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + (2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*v[2])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2)) ;


\[CapitalDelta]p[2,1] = m[1]^2*m[2]*(b*(-((2*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2))) - (3*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[L, a[2]])/(2*mB^4*(-1 + \[Gamma]^2))) - 
    L*((Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)) + (3*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[2]])/(4*mB^4*(-1 + \[Gamma]^2)) + 
      ((8*\[Gamma] - 16*\[Gamma]^3)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + ((-2 + 8*\[Gamma]^2)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) + 
    (-((8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*dot[L, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) - (8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*dot[L, a[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[1] + 
    (-(((8*\[Gamma] - 16*\[Gamma]^3)*dot[L, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) - ((8*\[Gamma] - 16*\[Gamma]^3)*dot[L, a[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[2]) + 
  m[1]*m[2]^2*(b*(-((3*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[L, a[1]])/(2*mB^4*(-1 + \[Gamma]^2))) - (2*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2))) - 
    L*((3*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[1]])/(4*mB^4*(-1 + \[Gamma]^2)) + (Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[2]])/(mB^4*(-1 + \[Gamma]^2)) + 
      ((2 - 8*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) + 
    (-((8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[L, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) - (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[L, a[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[1] + 
    (-(((8*\[Gamma]^2 - 16*\[Gamma]^4)*dot[L, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) - ((8*\[Gamma]^2 - 16*\[Gamma]^4)*dot[L, a[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[2]) ;


(* ::Subsection::Closed:: *)
(*3PM*)


\[CapitalDelta]p[3] := \[CapitalDelta]p[3,0] + \[CapitalDelta]p[3,1]


\[CapitalDelta]p[3,0] = m[1]^2*m[2]^2*((-4*b*(53*\[Gamma] - 120*\[Gamma]^3 + 90*\[Gamma]^5 - 20*\[Gamma]^7 + 6*Sqrt[-1 + \[Gamma]^2]*(3 + 9*\[Gamma]^2 - 16*\[Gamma]^4 + 4*\[Gamma]^6)*ArcCosh[\[Gamma]]))/(3*mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
   (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[1])/(2*mB^3*(-1 + \[Gamma])^2*(1 + \[Gamma])) + (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[2])/(2*mB^3*(-1 + \[Gamma])^2*(1 + \[Gamma]))) + 
 m[1]^3*m[2]*((2*b*(-1 + 16*\[Gamma]^2*(-1 + \[Gamma]^2)^2))/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*\[Gamma]*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[1])/(2*mB^3*(-1 + \[Gamma]^2)^2) + 
   (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[2])/(2*mB^3*(-1 + \[Gamma]^2)^2)) + m[1]*m[2]^3*((2*b*(-1 + 16*\[Gamma]^2*(-1 + \[Gamma]^2)^2))/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
   (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[1])/(2*mB^3*(-1 + \[Gamma]^2)^2) + (3*Pi*\[Gamma]*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[2])/(2*mB^3*(-1 + \[Gamma]^2)^2)) ;


\[CapitalDelta]p[3,1] = m[1]*m[2]^3*(b*(-(((32*\[Gamma] - 96*\[Gamma]^3)*dot[L, a[1]])/(mB^5*(-1 + \[Gamma]^2))) + (4*\[Gamma]*(13 - 52*\[Gamma]^2 + 40*\[Gamma]^4)*dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2)^2)) - 
    L*(-((4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2)) - (4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^2) - 
      (3*Pi*(1 - 9*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[1], v[2]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (Pi*\[Gamma]*(9 - 40*\[Gamma]^2 + 35*\[Gamma]^4)*dot[a[2], v[1]])/
       (mB^4*(-1 + \[Gamma]^2)^(5/2))) + (-((3*Pi*\[Gamma]*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) - 
      (Pi*\[Gamma]*(15 - 62*\[Gamma]^2 + 55*\[Gamma]^4)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
    ((3*Pi*\[Gamma]^2*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - (Pi*\[Gamma]^2*(-15 + 62*\[Gamma]^2 - 55*\[Gamma]^4)*dot[L, a[2]])/
       (mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]) + 
  m[1]^3*m[2]*(b*((4*\[Gamma]*(13 - 52*\[Gamma]^2 + 40*\[Gamma]^4)*dot[L, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) - ((32*\[Gamma] - 96*\[Gamma]^3)*dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2))) - 
    L*(-((4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2)) - (4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^2) + 
      (Pi*\[Gamma]*(-9 + 40*\[Gamma]^2 - 35*\[Gamma]^4)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*(1 - 9*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[2], v[1]])/
       (2*mB^4*(-1 + \[Gamma]^2)^(5/2))) + (-((Pi*\[Gamma]^2*(15 - 62*\[Gamma]^2 + 55*\[Gamma]^4)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) - 
      (3*Pi*\[Gamma]^2*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
    (-((Pi*\[Gamma]*(-15 + 62*\[Gamma]^2 - 55*\[Gamma]^4)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) + (3*Pi*\[Gamma]*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[2]])/
       (mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]) + m[1]^2*m[2]^2*(b*((4*(41 + 80*\[Gamma]^2 - 140*\[Gamma]^4 + 20*\[Gamma]^6)*dot[L, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) + (4*(41 + 80*\[Gamma]^2 - 140*\[Gamma]^4 + 20*\[Gamma]^6)*dot[L, a[2]])/
       (mB^5*(-1 + \[Gamma]^2)^2)) + ArcCosh[\[Gamma]]*((-L)*((16*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) + 
        (16*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(3/2))) + 
      b*(-((48*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[L, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(3/2))) - (48*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[L, a[2]])/
         (mB^5*(-1 + \[Gamma]^2)^(3/2)))) - L*(-((8*(20 + 45*\[Gamma]^2 - 78*\[Gamma]^4 + 10*\[Gamma]^6)*dot[b, a[1]])/(3*mB^5*(-1 + \[Gamma]^2)^2)) - 
      (8*(20 + 45*\[Gamma]^2 - 78*\[Gamma]^4 + 10*\[Gamma]^6)*dot[b, a[2]])/(3*mB^5*(-1 + \[Gamma]^2)^2) - (Pi*(3 + 15*\[Gamma] - 30*\[Gamma]^2 - 69*\[Gamma]^3 + 35*\[Gamma]^4 + 60*\[Gamma]^5)*
        dot[a[1], v[2]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (Pi*(3 + 15*\[Gamma] - 30*\[Gamma]^2 - 69*\[Gamma]^3 + 35*\[Gamma]^4 + 60*\[Gamma]^5)*dot[a[2], v[1]])/
       (2*mB^4*(-1 + \[Gamma]^2)^(5/2))) + (-((Pi*\[Gamma]*(15 + 12*\[Gamma] - 62*\[Gamma]^2 - 51*\[Gamma]^3 + 55*\[Gamma]^4 + 45*\[Gamma]^5)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) - 
      (Pi*\[Gamma]*(12 + 15*\[Gamma] - 51*\[Gamma]^2 - 62*\[Gamma]^3 + 45*\[Gamma]^4 + 55*\[Gamma]^5)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
    ((Pi*\[Gamma]*(12 + 15*\[Gamma] - 51*\[Gamma]^2 - 62*\[Gamma]^3 + 45*\[Gamma]^4 + 55*\[Gamma]^5)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
      (Pi*\[Gamma]*(15 + 12*\[Gamma] - 62*\[Gamma]^2 - 51*\[Gamma]^3 + 55*\[Gamma]^4 + 45*\[Gamma]^5)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]);


(* ::Subsection::Closed:: *)
(*4PM*)


\[CapitalDelta]p[4]=m[1]*m[2]^4*((b*c[b, 1])/mB^5 + (L*c[b, 4]*dot[b, a[1]])/mB^6 + (L*c[b, 5]*dot[b, a[2]])/mB^6 + (b*c[b, 2]*dot[L, a[1]])/mB^6 + (b*c[b, 3]*dot[L, a[2]])/mB^6 + (L*c[v, 8]*dot[a[1], v[2]])/mB^5 + (L*c[v, 7]*dot[a[2], v[1]])/mB^5 + (c[v, 1]*v[1])/mB^4 + (c[v, 3]*dot[L, a[1]]*v[1])/mB^5 + (c[v, 4]*dot[L, a[2]]*v[1])/mB^5 + (c[v, 2]*v[2])/mB^4 + (c[v, 5]*dot[L, a[1]]*v[2])/mB^5 + (c[v, 6]*dot[L, a[2]]*v[2])/mB^5) + 
  m[1]^4*m[2]*((b*cBar[b, 1])/mB^5 + (L*cBar[b, 4]*dot[b, a[1]])/mB^6 + (L*cBar[b, 5]*dot[b, a[2]])/mB^6 + (b*cBar[b, 2]*dot[L, a[1]])/mB^6 + (b*cBar[b, 3]*dot[L, a[2]])/mB^6 + (L*cBar[v, 8]*dot[a[1], v[2]])/mB^5 + (L*cBar[v, 7]*dot[a[2], v[1]])/mB^5 + (cBar[v, 1]*v[1])/mB^4 + (cBar[v, 3]*dot[L, a[1]]*v[1])/mB^5 + (cBar[v, 4]*dot[L, a[2]]*v[1])/mB^5 + (cBar[v, 2]*v[2])/mB^4 + (cBar[v, 5]*dot[L, a[1]]*v[2])/mB^5 + (cBar[v, 6]*dot[L, a[2]]*v[2])/mB^5) + 
  m[1]^2*m[2]^3*((b*d[b, 1, 1])/mB^5 + (b*ArcCosh[\[Gamma]]*d[b, 2, 1])/mB^5 + (b*ArcCosh[\[Gamma]]^2*d[b, 6, 1])/mB^5 + (L*d[b, 1, 4]*dot[b, a[1]])/mB^6 + (L*ArcCosh[\[Gamma]]*d[b, 2, 4]*dot[b, a[1]])/mB^6 + (L*ArcCosh[\[Gamma]]^2*d[b, 6, 4]*dot[b, a[1]])/mB^6 + (L*d[b, 1, 5]*dot[b, a[2]])/mB^6 + (L*ArcCosh[\[Gamma]]*d[b, 2, 5]*dot[b, a[2]])/mB^6 + (L*ArcCosh[\[Gamma]]^2*d[b, 6, 5]*dot[b, a[2]])/mB^6 + (b*d[b, 1, 2]*dot[L, a[1]])/mB^6 + (b*ArcCosh[\[Gamma]]*d[b, 2, 2]*dot[L, a[1]])/mB^6 + 
    (b*ArcCosh[\[Gamma]]^2*d[b, 6, 2]*dot[L, a[1]])/mB^6 + (b*d[b, 1, 3]*dot[L, a[2]])/mB^6 + (b*ArcCosh[\[Gamma]]*d[b, 2, 3]*dot[L, a[2]])/mB^6 + (b*ArcCosh[\[Gamma]]^2*d[b, 6, 3]*dot[L, a[2]])/mB^6 + (L*d[v, 1, 8]*dot[a[1], v[2]])/mB^5 + (L*ArcCosh[\[Gamma]]*d[v, 2, 8]*dot[a[1], v[2]])/mB^5 + (L*d[v, 1, 7]*dot[a[2], v[1]])/mB^5 + (L*ArcCosh[\[Gamma]]*d[v, 2, 7]*dot[a[2], v[1]])/mB^5 + (b*d[b, 17, 1]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^5 + (L*d[b, 17, 4]*dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + 
    (L*d[b, 17, 5]*dot[b, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (b*d[b, 17, 2]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (b*d[b, 17, 3]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (b*d[b, 16, 1]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^5 + (L*d[b, 16, 4]*dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + (L*d[b, 16, 5]*dot[b, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + 
    (b*d[b, 16, 2]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + (b*d[b, 16, 3]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + (b*d[b, 15, 1]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^5 + (L*d[b, 15, 4]*dot[b, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (L*d[b, 15, 5]*dot[b, a[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (b*d[b, 15, 2]*dot[L, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + 
    (b*d[b, 15, 3]*dot[L, a[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (b*d[b, 5, 1]*Log[(1/2)*(-1 + \[Gamma])])/mB^5 + (b*ArcCosh[\[Gamma]]*d[b, 8, 1]*Log[(1/2)*(-1 + \[Gamma])])/mB^5 + (L*d[b, 5, 4]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + (L*ArcCosh[\[Gamma]]*d[b, 8, 4]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + (L*d[b, 5, 5]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + (L*ArcCosh[\[Gamma]]*d[b, 8, 5]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + (b*d[b, 5, 2]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + 
    (b*ArcCosh[\[Gamma]]*d[b, 8, 2]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + (b*d[b, 5, 3]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + (b*ArcCosh[\[Gamma]]*d[b, 8, 3]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + (b*d[b, 11, 1]*Log[(1/2)*(-1 + \[Gamma])]^2)/mB^5 + (L*d[b, 11, 4]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])]^2)/mB^6 + (L*d[b, 11, 5]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])]^2)/mB^6 + (b*d[b, 11, 2]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]^2)/mB^6 + (b*d[b, 11, 3]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]^2)/mB^6 + 
    (b*d[b, 3, 1]*Log[\[Gamma]])/mB^5 + (L*d[b, 3, 4]*dot[b, a[1]]*Log[\[Gamma]])/mB^6 + (L*d[b, 3, 5]*dot[b, a[2]]*Log[\[Gamma]])/mB^6 + (b*d[b, 3, 2]*dot[L, a[1]]*Log[\[Gamma]])/mB^6 + (b*d[b, 3, 3]*dot[L, a[2]]*Log[\[Gamma]])/mB^6 + (b*d[b, 4, 1]*Log[(1 + \[Gamma])/2])/mB^5 + (b*ArcCosh[\[Gamma]]*d[b, 7, 1]*Log[(1 + \[Gamma])/2])/mB^5 + (L*d[b, 4, 4]*dot[b, a[1]]*Log[(1 + \[Gamma])/2])/mB^6 + (L*ArcCosh[\[Gamma]]*d[b, 7, 4]*dot[b, a[1]]*Log[(1 + \[Gamma])/2])/mB^6 + (L*d[b, 4, 5]*dot[b, a[2]]*Log[(1 + \[Gamma])/2])/mB^6 + 
    (L*ArcCosh[\[Gamma]]*d[b, 7, 5]*dot[b, a[2]]*Log[(1 + \[Gamma])/2])/mB^6 + (b*d[b, 4, 2]*dot[L, a[1]]*Log[(1 + \[Gamma])/2])/mB^6 + (b*ArcCosh[\[Gamma]]*d[b, 7, 2]*dot[L, a[1]]*Log[(1 + \[Gamma])/2])/mB^6 + (b*d[b, 4, 3]*dot[L, a[2]]*Log[(1 + \[Gamma])/2])/mB^6 + (b*ArcCosh[\[Gamma]]*d[b, 7, 3]*dot[L, a[2]]*Log[(1 + \[Gamma])/2])/mB^6 + (b*d[b, 9, 1]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^5 + (L*d[b, 9, 4]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^6 + 
    (L*d[b, 9, 5]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^6 + (b*d[b, 9, 2]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^6 + (b*d[b, 9, 3]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^6 + (b*d[b, 10, 1]*Log[(1 + \[Gamma])/2]^2)/mB^5 + (L*d[b, 10, 4]*dot[b, a[1]]*Log[(1 + \[Gamma])/2]^2)/mB^6 + (L*d[b, 10, 5]*dot[b, a[2]]*Log[(1 + \[Gamma])/2]^2)/mB^6 + (b*d[b, 10, 2]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]^2)/mB^6 + (b*d[b, 10, 3]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]^2)/mB^6 + 
    (b*d[b, 14, 1]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/mB^5 + (L*d[b, 14, 4]*dot[b, a[1]]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/mB^6 + (L*d[b, 14, 5]*dot[b, a[2]]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/mB^6 + (b*d[b, 14, 2]*dot[L, a[1]]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/mB^6 + (b*d[b, 14, 3]*dot[L, a[2]]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/mB^6 + (b*d[b, 13, 1]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^5 + (L*d[b, 13, 4]*dot[b, a[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^6 + 
    (L*d[b, 13, 5]*dot[b, a[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^6 + (b*d[b, 13, 2]*dot[L, a[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^6 + (b*d[b, 13, 3]*dot[L, a[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^6 + (b*d[b, 12, 1]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^5 + (L*d[b, 12, 4]*dot[b, a[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + (L*d[b, 12, 5]*dot[b, a[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + (b*d[b, 12, 2]*dot[L, a[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + 
    (b*d[b, 12, 3]*dot[L, a[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + (d[v, 1, 1]*v[1])/mB^4 + (ArcCosh[\[Gamma]]*d[v, 2, 1]*v[1])/mB^4 + (d[v, 1, 3]*dot[L, a[1]]*v[1])/mB^5 + (ArcCosh[\[Gamma]]*d[v, 2, 3]*dot[L, a[1]]*v[1])/mB^5 + (d[v, 1, 4]*dot[L, a[2]]*v[1])/mB^5 + (ArcCosh[\[Gamma]]*d[v, 2, 4]*dot[L, a[2]]*v[1])/mB^5 + (d[v, 1, 2]*v[2])/mB^4 + (ArcCosh[\[Gamma]]*d[v, 2, 2]*v[2])/mB^4 + (d[v, 1, 5]*dot[L, a[1]]*v[2])/mB^5 + (ArcCosh[\[Gamma]]*d[v, 2, 5]*dot[L, a[1]]*v[2])/mB^5 + 
    (d[v, 1, 6]*dot[L, a[2]]*v[2])/mB^5 + (ArcCosh[\[Gamma]]*d[v, 2, 6]*dot[L, a[2]]*v[2])/mB^5) + m[1]^3*m[2]^2*((b*dBar[b, 1, 1])/mB^5 + (b*ArcCosh[\[Gamma]]*dBar[b, 2, 1])/mB^5 + (b*ArcCosh[\[Gamma]]^2*dBar[b, 6, 1])/mB^5 + (L*dBar[b, 1, 4]*dot[b, a[1]])/mB^6 + (L*ArcCosh[\[Gamma]]*dBar[b, 2, 4]*dot[b, a[1]])/mB^6 + (L*ArcCosh[\[Gamma]]^2*dBar[b, 6, 4]*dot[b, a[1]])/mB^6 + (L*dBar[b, 1, 5]*dot[b, a[2]])/mB^6 + (L*ArcCosh[\[Gamma]]*dBar[b, 2, 5]*dot[b, a[2]])/mB^6 + 
    (L*ArcCosh[\[Gamma]]^2*dBar[b, 6, 5]*dot[b, a[2]])/mB^6 + (b*dBar[b, 1, 2]*dot[L, a[1]])/mB^6 + (b*ArcCosh[\[Gamma]]*dBar[b, 2, 2]*dot[L, a[1]])/mB^6 + (b*ArcCosh[\[Gamma]]^2*dBar[b, 6, 2]*dot[L, a[1]])/mB^6 + (b*dBar[b, 1, 3]*dot[L, a[2]])/mB^6 + (b*ArcCosh[\[Gamma]]*dBar[b, 2, 3]*dot[L, a[2]])/mB^6 + (b*ArcCosh[\[Gamma]]^2*dBar[b, 6, 3]*dot[L, a[2]])/mB^6 + (L*dBar[v, 1, 8]*dot[a[1], v[2]])/mB^5 + (L*ArcCosh[\[Gamma]]*dBar[v, 2, 8]*dot[a[1], v[2]])/mB^5 + (L*dBar[v, 1, 7]*dot[a[2], v[1]])/mB^5 + 
    (L*ArcCosh[\[Gamma]]*dBar[v, 2, 7]*dot[a[2], v[1]])/mB^5 + (b*dBar[b, 17, 1]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^5 + (L*dBar[b, 17, 4]*dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (L*dBar[b, 17, 5]*dot[b, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (b*dBar[b, 17, 2]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (b*dBar[b, 17, 3]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (b*dBar[b, 16, 1]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^5 + 
    (L*dBar[b, 16, 4]*dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + (L*dBar[b, 16, 5]*dot[b, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + (b*dBar[b, 16, 2]*dot[L, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + (b*dBar[b, 16, 3]*dot[L, a[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + (b*dBar[b, 15, 1]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^5 + 
    (L*dBar[b, 15, 4]*dot[b, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (L*dBar[b, 15, 5]*dot[b, a[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (b*dBar[b, 15, 2]*dot[L, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (b*dBar[b, 15, 3]*dot[L, a[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/mB^6 + (b*dBar[b, 5, 1]*Log[(1/2)*(-1 + \[Gamma])])/mB^5 + (b*ArcCosh[\[Gamma]]*dBar[b, 8, 1]*Log[(1/2)*(-1 + \[Gamma])])/mB^5 + (L*dBar[b, 5, 4]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + 
    (L*ArcCosh[\[Gamma]]*dBar[b, 8, 4]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + (L*dBar[b, 5, 5]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + (L*ArcCosh[\[Gamma]]*dBar[b, 8, 5]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + (b*dBar[b, 5, 2]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + (b*ArcCosh[\[Gamma]]*dBar[b, 8, 2]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + (b*dBar[b, 5, 3]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + (b*ArcCosh[\[Gamma]]*dBar[b, 8, 3]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])])/mB^6 + 
    (b*dBar[b, 11, 1]*Log[(1/2)*(-1 + \[Gamma])]^2)/mB^5 + (L*dBar[b, 11, 4]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])]^2)/mB^6 + (L*dBar[b, 11, 5]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])]^2)/mB^6 + (b*dBar[b, 11, 2]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]^2)/mB^6 + (b*dBar[b, 11, 3]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]^2)/mB^6 + (b*dBar[b, 3, 1]*Log[\[Gamma]])/mB^5 + (L*dBar[b, 3, 4]*dot[b, a[1]]*Log[\[Gamma]])/mB^6 + (L*dBar[b, 3, 5]*dot[b, a[2]]*Log[\[Gamma]])/mB^6 + (b*dBar[b, 3, 2]*dot[L, a[1]]*Log[\[Gamma]])/mB^6 + 
    (b*dBar[b, 3, 3]*dot[L, a[2]]*Log[\[Gamma]])/mB^6 + (b*dBar[b, 4, 1]*Log[(1 + \[Gamma])/2])/mB^5 + (b*ArcCosh[\[Gamma]]*dBar[b, 7, 1]*Log[(1 + \[Gamma])/2])/mB^5 + (L*dBar[b, 4, 4]*dot[b, a[1]]*Log[(1 + \[Gamma])/2])/mB^6 + (L*ArcCosh[\[Gamma]]*dBar[b, 7, 4]*dot[b, a[1]]*Log[(1 + \[Gamma])/2])/mB^6 + (L*dBar[b, 4, 5]*dot[b, a[2]]*Log[(1 + \[Gamma])/2])/mB^6 + (L*ArcCosh[\[Gamma]]*dBar[b, 7, 5]*dot[b, a[2]]*Log[(1 + \[Gamma])/2])/mB^6 + (b*dBar[b, 4, 2]*dot[L, a[1]]*Log[(1 + \[Gamma])/2])/mB^6 + 
    (b*ArcCosh[\[Gamma]]*dBar[b, 7, 2]*dot[L, a[1]]*Log[(1 + \[Gamma])/2])/mB^6 + (b*dBar[b, 4, 3]*dot[L, a[2]]*Log[(1 + \[Gamma])/2])/mB^6 + (b*ArcCosh[\[Gamma]]*dBar[b, 7, 3]*dot[L, a[2]]*Log[(1 + \[Gamma])/2])/mB^6 + (b*dBar[b, 9, 1]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^5 + (L*dBar[b, 9, 4]*dot[b, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^6 + (L*dBar[b, 9, 5]*dot[b, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^6 + (b*dBar[b, 9, 2]*dot[L, a[1]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^6 + 
    (b*dBar[b, 9, 3]*dot[L, a[2]]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^6 + (b*dBar[b, 10, 1]*Log[(1 + \[Gamma])/2]^2)/mB^5 + (L*dBar[b, 10, 4]*dot[b, a[1]]*Log[(1 + \[Gamma])/2]^2)/mB^6 + (L*dBar[b, 10, 5]*dot[b, a[2]]*Log[(1 + \[Gamma])/2]^2)/mB^6 + (b*dBar[b, 10, 2]*dot[L, a[1]]*Log[(1 + \[Gamma])/2]^2)/mB^6 + (b*dBar[b, 10, 3]*dot[L, a[2]]*Log[(1 + \[Gamma])/2]^2)/mB^6 + (b*dBar[b, 14, 1]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/mB^5 + 
    (L*dBar[b, 14, 4]*dot[b, a[1]]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/mB^6 + (L*dBar[b, 14, 5]*dot[b, a[2]]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/mB^6 + (b*dBar[b, 14, 2]*dot[L, a[1]]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/mB^6 + (b*dBar[b, 14, 3]*dot[L, a[2]]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/mB^6 + (b*dBar[b, 13, 1]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^5 + (L*dBar[b, 13, 4]*dot[b, a[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^6 + 
    (L*dBar[b, 13, 5]*dot[b, a[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^6 + (b*dBar[b, 13, 2]*dot[L, a[1]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^6 + (b*dBar[b, 13, 3]*dot[L, a[2]]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^6 + (b*dBar[b, 12, 1]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^5 + (L*dBar[b, 12, 4]*dot[b, a[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + (L*dBar[b, 12, 5]*dot[b, a[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + (b*dBar[b, 12, 2]*dot[L, a[1]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + 
    (b*dBar[b, 12, 3]*dot[L, a[2]]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^6 + (dBar[v, 1, 1]*v[1])/mB^4 + (ArcCosh[\[Gamma]]*dBar[v, 2, 1]*v[1])/mB^4 + (dBar[v, 1, 3]*dot[L, a[1]]*v[1])/mB^5 + (ArcCosh[\[Gamma]]*dBar[v, 2, 3]*dot[L, a[1]]*v[1])/mB^5 + (dBar[v, 1, 4]*dot[L, a[2]]*v[1])/mB^5 + (ArcCosh[\[Gamma]]*dBar[v, 2, 4]*dot[L, a[2]]*v[1])/mB^5 + (dBar[v, 1, 2]*v[2])/mB^4 + (ArcCosh[\[Gamma]]*dBar[v, 2, 2]*v[2])/mB^4 + (dBar[v, 1, 5]*dot[L, a[1]]*v[2])/mB^5 + 
    (ArcCosh[\[Gamma]]*dBar[v, 2, 5]*dot[L, a[1]]*v[2])/mB^5 + (dBar[v, 1, 6]*dot[L, a[2]]*v[2])/mB^5 + (ArcCosh[\[Gamma]]*dBar[v, 2, 6]*dot[L, a[2]]*v[2])/mB^5);


(* ::Section::Closed:: *)
(*Spin kick \[CapitalDelta]S*)


\[CapitalDelta]STotal=G \[CapitalDelta]S[1]+G^2 \[CapitalDelta]S[2]+G^3 \[CapitalDelta]S[3]+G^4 \[CapitalDelta]S[4]+O[G]^5


(* ::Subsection::Closed:: *)
(*1PM*)


\[CapitalDelta]S[1] := \[CapitalDelta]S[1,1]


\[CapitalDelta]S[1,1] = m[1]*m[2]*((4*b*\[Gamma]*dot[a[1], v[2]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (2*dot[b, a[1]]*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) - (4*\[Gamma]*dot[b, a[1]]*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]));


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]S[2] := \[CapitalDelta]S[2,1]


\[CapitalDelta]S[2,1] =(1/(4*mB^4*(-1 + \[Gamma]^2)^(5/2)))*(m[1]*m[2]*((-1 + \[Gamma]^2)*dot[b, a[1]]*(-8*b*Sqrt[-1 + \[Gamma]^2]*m[2] + mB*Pi*(3*m[2]*((-1 + 3*\[Gamma]^2)*v[1] + \[Gamma]*(3 - 5*\[Gamma]^2)*v[2]) + m[1]*((-3 + 6*\[Gamma]^2 + 5*\[Gamma]^4)*v[1] + 4*\[Gamma]*(3 - 5*\[Gamma]^2)*v[2]))) + mB*dot[a[1], v[2]]*(b*Pi*\[Gamma]*(3 - 8*\[Gamma]^2 + 5*\[Gamma]^4)*(4*m[1] + 3*m[2]) - 8*mB*Sqrt[-1 + \[Gamma]^2]*((1 - 2*\[Gamma]^2)^2*m[1]*v[1] + \[Gamma]*m[2]*((-3 + 4*\[Gamma]^2)*v[1] - 4*\[Gamma]*(-1 + \[Gamma]^2)*v[2])))));


(* ::Subsection::Closed:: *)
(*3PM*)


\[CapitalDelta]S[3] := \[CapitalDelta]S[3,1] 


\[CapitalDelta]S[3,1] = m[1]^3*m[2]*((4*b*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + ((2*(1 - 6*\[Gamma]^2 - 8*\[Gamma]^4 + 16*\[Gamma]^6)*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[1], v[2]])/(2*mB^3*(-1 + \[Gamma]^2)^2))*v[1] - (4*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4)*dot[b, a[1]]*v[2])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
  m[1]*m[2]^3*(b*((3*Pi*dot[b, a[1]])/(2*mB^5) + (8*\[Gamma]*(-1 + 4*\[Gamma]^2)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(3/2))) + (((2 - 28*\[Gamma]^2 + 32*\[Gamma]^4)*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*\[Gamma]*(2 - 5*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^2))*v[1] + (-((4*\[Gamma]*(3 - 14*\[Gamma]^2 + 12*\[Gamma]^4)*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) + (3*Pi*\[Gamma]^2*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^2))*v[2]) + 
  m[1]^2*m[2]^2*(b*((Pi*(-3 - 3*\[Gamma]^2 + 10*\[Gamma]^4)*dot[b, a[1]])/(2*mB^5*(-1 + \[Gamma]^2)) + (4*(43 + 72*\[Gamma]^2 - 132*\[Gamma]^4 + 20*\[Gamma]^6)*dot[a[1], v[2]])/(3*mB^4*(-1 + \[Gamma]^2)^(5/2))) + (-((4*\[Gamma]*(-33 + 20*\[Gamma]^2 + 10*\[Gamma]^4)*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) - (Pi*(3 - 15*\[Gamma] - 21*\[Gamma]^2 + 35*\[Gamma]^3 + 30*\[Gamma]^4)*dot[a[1], v[2]])/(2*mB^3*(-1 + \[Gamma]^2)^2))*v[1] + 
    (-((8*(20 + 45*\[Gamma]^2 - 84*\[Gamma]^4 + 22*\[Gamma]^6)*dot[b, a[1]])/(3*mB^4*(-1 + \[Gamma]^2)^(5/2))) + (4*Pi*\[Gamma]^2*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^2))*v[2] + ArcCosh[\[Gamma]]*((16*b*\[Gamma]*(6 + 11*\[Gamma]^2 - 2*\[Gamma]^4)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^2) + (24*(1 + 7*\[Gamma]^2 + 2*\[Gamma]^4)*dot[b, a[1]]*v[1])/(mB^4*(-1 + \[Gamma]^2)^2) + (16*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[b, a[1]]*v[2])/(mB^4*(-1 + \[Gamma]^2)^2)));


(* ::Subsection::Closed:: *)
(*4PM*)


\[CapitalDelta]S[4] := \[CapitalDelta]S[4,1] 


\[CapitalDelta]S[4,1] =  m[1]*m[2]^4*((b*dot[a[1], v[2]]*e[b, 1])/mB^5 + (b*dot[b, a[1]]*e[v, 1])/mB^6 + (dot[b, a[1]]*e[b, 2]*v[1])/mB^5 + (dot[a[1], v[2]]*e[v, 2]*v[1])/mB^4 + (dot[b, a[1]]*e[b, 3]*v[2])/mB^5 + (dot[a[1], v[2]]*e[v, 3]*v[2])/mB^4) + m[1]^4*m[2]*((b*dot[a[1], v[2]]*eBar[b, 1])/mB^5 + (b*dot[b, a[1]]*eBar[v, 1])/mB^6 + (dot[b, a[1]]*eBar[b, 2]*v[1])/mB^5 + (dot[a[1], v[2]]*eBar[v, 2]*v[1])/mB^4 + (dot[b, a[1]]*eBar[b, 3]*v[2])/mB^5 + (dot[a[1], v[2]]*eBar[v, 3]*v[2])/mB^4) + 
  m[1]^2*m[2]^3*((b*dot[a[1], v[2]]*f[b, 1, 1])/mB^5 + (b*ArcCosh[\[Gamma]]*dot[a[1], v[2]]*f[b, 2, 1])/mB^5 + (b*ArcCosh[\[Gamma]]^2*dot[a[1], v[2]]*f[b, 6, 1])/mB^5 + (b*dot[a[1], v[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[b, 15, 1])/mB^5 + (b*dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*f[b, 16, 1])/mB^5 + (b*dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[b, 17, 1])/mB^5 + (b*dot[b, a[1]]*f[v, 1, 1])/mB^6 + (b*ArcCosh[\[Gamma]]*dot[b, a[1]]*f[v, 2, 1])/mB^6 + 
    (b*dot[a[1], v[2]]*f[b, 5, 1]*Log[(1/2)*(-1 + \[Gamma])])/mB^5 + (b*ArcCosh[\[Gamma]]*dot[a[1], v[2]]*f[b, 8, 1]*Log[(1/2)*(-1 + \[Gamma])])/mB^5 + (b*dot[a[1], v[2]]*f[b, 11, 1]*Log[(1/2)*(-1 + \[Gamma])]^2)/mB^5 + (b*dot[a[1], v[2]]*f[b, 3, 1]*Log[\[Gamma]])/mB^5 + (b*dot[a[1], v[2]]*f[b, 4, 1]*Log[(1 + \[Gamma])/2])/mB^5 + (b*ArcCosh[\[Gamma]]*dot[a[1], v[2]]*f[b, 7, 1]*Log[(1 + \[Gamma])/2])/mB^5 + (b*dot[a[1], v[2]]*f[b, 9, 1]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^5 + 
    (b*dot[a[1], v[2]]*f[b, 10, 1]*Log[(1 + \[Gamma])/2]^2)/mB^5 + (b*dot[a[1], v[2]]*f[b, 14, 1]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/mB^5 + (b*dot[a[1], v[2]]*f[b, 13, 1]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^5 + (b*dot[a[1], v[2]]*f[b, 12, 1]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^5 + (dot[b, a[1]]*f[b, 1, 2]*v[1])/mB^5 + (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[b, 2, 2]*v[1])/mB^5 + (ArcCosh[\[Gamma]]^2*dot[b, a[1]]*f[b, 6, 2]*v[1])/mB^5 + 
    (dot[b, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[b, 15, 2]*v[1])/mB^5 + (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*f[b, 16, 2]*v[1])/mB^5 + (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[b, 17, 2]*v[1])/mB^5 + (dot[a[1], v[2]]*f[v, 1, 2]*v[1])/mB^4 + (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*f[v, 2, 2]*v[1])/mB^4 + (dot[b, a[1]]*f[b, 5, 2]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/mB^5 + (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[b, 8, 2]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/mB^5 + 
    (dot[b, a[1]]*f[b, 11, 2]*Log[(1/2)*(-1 + \[Gamma])]^2*v[1])/mB^5 + (dot[b, a[1]]*f[b, 3, 2]*Log[\[Gamma]]*v[1])/mB^5 + (dot[b, a[1]]*f[b, 4, 2]*Log[(1 + \[Gamma])/2]*v[1])/mB^5 + (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[b, 7, 2]*Log[(1 + \[Gamma])/2]*v[1])/mB^5 + (dot[b, a[1]]*f[b, 9, 2]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[1])/mB^5 + (dot[b, a[1]]*f[b, 10, 2]*Log[(1 + \[Gamma])/2]^2*v[1])/mB^5 + (dot[b, a[1]]*f[b, 14, 2]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*v[1])/mB^5 + 
    (dot[b, a[1]]*f[b, 13, 2]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[1])/mB^5 + (dot[b, a[1]]*f[b, 12, 2]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB^5 + (dot[b, a[1]]*f[b, 1, 3]*v[2])/mB^5 + (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[b, 2, 3]*v[2])/mB^5 + (ArcCosh[\[Gamma]]^2*dot[b, a[1]]*f[b, 6, 3]*v[2])/mB^5 + (dot[b, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[b, 15, 3]*v[2])/mB^5 + (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*f[b, 16, 3]*v[2])/mB^5 + 
    (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*f[b, 17, 3]*v[2])/mB^5 + (dot[a[1], v[2]]*f[v, 1, 3]*v[2])/mB^4 + (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*f[v, 2, 3]*v[2])/mB^4 + (dot[b, a[1]]*f[b, 5, 3]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/mB^5 + (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[b, 8, 3]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/mB^5 + (dot[b, a[1]]*f[b, 11, 3]*Log[(1/2)*(-1 + \[Gamma])]^2*v[2])/mB^5 + (dot[b, a[1]]*f[b, 3, 3]*Log[\[Gamma]]*v[2])/mB^5 + (dot[b, a[1]]*f[b, 4, 3]*Log[(1 + \[Gamma])/2]*v[2])/mB^5 + 
    (ArcCosh[\[Gamma]]*dot[b, a[1]]*f[b, 7, 3]*Log[(1 + \[Gamma])/2]*v[2])/mB^5 + (dot[b, a[1]]*f[b, 9, 3]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[2])/mB^5 + (dot[b, a[1]]*f[b, 10, 3]*Log[(1 + \[Gamma])/2]^2*v[2])/mB^5 + (dot[b, a[1]]*f[b, 14, 3]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*v[2])/mB^5 + (dot[b, a[1]]*f[b, 13, 3]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[2])/mB^5 + (dot[b, a[1]]*f[b, 12, 3]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB^5) + 
  m[1]^3*m[2]^2*((b*dot[a[1], v[2]]*fBar[b, 1, 1])/mB^5 + (b*ArcCosh[\[Gamma]]*dot[a[1], v[2]]*fBar[b, 2, 1])/mB^5 + (b*ArcCosh[\[Gamma]]^2*dot[a[1], v[2]]*fBar[b, 6, 1])/mB^5 + (b*dot[a[1], v[2]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[b, 15, 1])/mB^5 + (b*dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*fBar[b, 16, 1])/mB^5 + (b*dot[a[1], v[2]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[b, 17, 1])/mB^5 + (b*dot[b, a[1]]*fBar[v, 1, 1])/mB^6 + 
    (b*ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[v, 2, 1])/mB^6 + (b*dot[a[1], v[2]]*fBar[b, 5, 1]*Log[(1/2)*(-1 + \[Gamma])])/mB^5 + (b*ArcCosh[\[Gamma]]*dot[a[1], v[2]]*fBar[b, 8, 1]*Log[(1/2)*(-1 + \[Gamma])])/mB^5 + (b*dot[a[1], v[2]]*fBar[b, 11, 1]*Log[(1/2)*(-1 + \[Gamma])]^2)/mB^5 + (b*dot[a[1], v[2]]*fBar[b, 3, 1]*Log[\[Gamma]])/mB^5 + (b*dot[a[1], v[2]]*fBar[b, 4, 1]*Log[(1 + \[Gamma])/2])/mB^5 + (b*ArcCosh[\[Gamma]]*dot[a[1], v[2]]*fBar[b, 7, 1]*Log[(1 + \[Gamma])/2])/mB^5 + 
    (b*dot[a[1], v[2]]*fBar[b, 9, 1]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2])/mB^5 + (b*dot[a[1], v[2]]*fBar[b, 10, 1]*Log[(1 + \[Gamma])/2]^2)/mB^5 + (b*dot[a[1], v[2]]*fBar[b, 14, 1]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/mB^5 + (b*dot[a[1], v[2]]*fBar[b, 13, 1]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/mB^5 + (b*dot[a[1], v[2]]*fBar[b, 12, 1]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/mB^5 + (dot[b, a[1]]*fBar[b, 1, 2]*v[1])/mB^5 + (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[b, 2, 2]*v[1])/mB^5 + 
    (ArcCosh[\[Gamma]]^2*dot[b, a[1]]*fBar[b, 6, 2]*v[1])/mB^5 + (dot[b, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[b, 15, 2]*v[1])/mB^5 + (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*fBar[b, 16, 2]*v[1])/mB^5 + (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[b, 17, 2]*v[1])/mB^5 + (dot[a[1], v[2]]*fBar[v, 1, 2]*v[1])/mB^4 + (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*fBar[v, 2, 2]*v[1])/mB^4 + (dot[b, a[1]]*fBar[b, 5, 2]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/mB^5 + 
    (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[b, 8, 2]*Log[(1/2)*(-1 + \[Gamma])]*v[1])/mB^5 + (dot[b, a[1]]*fBar[b, 11, 2]*Log[(1/2)*(-1 + \[Gamma])]^2*v[1])/mB^5 + (dot[b, a[1]]*fBar[b, 3, 2]*Log[\[Gamma]]*v[1])/mB^5 + (dot[b, a[1]]*fBar[b, 4, 2]*Log[(1 + \[Gamma])/2]*v[1])/mB^5 + (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[b, 7, 2]*Log[(1 + \[Gamma])/2]*v[1])/mB^5 + (dot[b, a[1]]*fBar[b, 9, 2]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[1])/mB^5 + (dot[b, a[1]]*fBar[b, 10, 2]*Log[(1 + \[Gamma])/2]^2*v[1])/mB^5 + 
    (dot[b, a[1]]*fBar[b, 14, 2]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*v[1])/mB^5 + (dot[b, a[1]]*fBar[b, 13, 2]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[1])/mB^5 + (dot[b, a[1]]*fBar[b, 12, 2]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[1])/mB^5 + (dot[b, a[1]]*fBar[b, 1, 3]*v[2])/mB^5 + (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[b, 2, 3]*v[2])/mB^5 + (ArcCosh[\[Gamma]]^2*dot[b, a[1]]*fBar[b, 6, 3]*v[2])/mB^5 + (dot[b, a[1]]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[b, 15, 3]*v[2])/mB^5 + 
    (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]*fBar[b, 16, 3]*v[2])/mB^5 + (dot[b, a[1]]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2*fBar[b, 17, 3]*v[2])/mB^5 + (dot[a[1], v[2]]*fBar[v, 1, 3]*v[2])/mB^4 + (ArcCosh[\[Gamma]]*dot[a[1], v[2]]*fBar[v, 2, 3]*v[2])/mB^4 + (dot[b, a[1]]*fBar[b, 5, 3]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/mB^5 + (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[b, 8, 3]*Log[(1/2)*(-1 + \[Gamma])]*v[2])/mB^5 + (dot[b, a[1]]*fBar[b, 11, 3]*Log[(1/2)*(-1 + \[Gamma])]^2*v[2])/mB^5 + 
    (dot[b, a[1]]*fBar[b, 3, 3]*Log[\[Gamma]]*v[2])/mB^5 + (dot[b, a[1]]*fBar[b, 4, 3]*Log[(1 + \[Gamma])/2]*v[2])/mB^5 + (ArcCosh[\[Gamma]]*dot[b, a[1]]*fBar[b, 7, 3]*Log[(1 + \[Gamma])/2]*v[2])/mB^5 + (dot[b, a[1]]*fBar[b, 9, 3]*Log[(1/2)*(-1 + \[Gamma])]*Log[(1 + \[Gamma])/2]*v[2])/mB^5 + (dot[b, a[1]]*fBar[b, 10, 3]*Log[(1 + \[Gamma])/2]^2*v[2])/mB^5 + (dot[b, a[1]]*fBar[b, 14, 3]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]]*v[2])/mB^5 + (dot[b, a[1]]*fBar[b, 13, 3]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]*v[2])/mB^5 + 
    (dot[b, a[1]]*fBar[b, 12, 3]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]*v[2])/mB^5);


(* ::Section::Closed:: *)
(*Rational functions*)


rationalFunctions={c[b, 1] -> (3*Pi*(-3 + 377*\[Gamma]^2 - 1017*\[Gamma]^4 + 515*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^(5/2)), c[b, 2] -> (3*Pi*\[Gamma]*(-95 + 697*\[Gamma]^2 - 1149*\[Gamma]^4 + 515*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3), c[b, 3] -> (Pi*\[Gamma]*(-69 + 503*\[Gamma]^2 - 863*\[Gamma]^4 + 413*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^3), c[b, 4] -> (3*Pi*\[Gamma]*(-143 + 1001*\[Gamma]^2 - 1437*\[Gamma]^4 + 515*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^3), c[b, 5] -> (Pi*\[Gamma]*(-9 + 79*\[Gamma]^2 + 5*\[Gamma]^4 - 107*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^3), 
  d[b, 1, 1] -> (1/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(-45 + 252*\[Gamma]^2 - 1678*\[Gamma]^4 + 14820*\[Gamma]^6 - 37478*\[Gamma]^7 - 288*Pi^2*\[Gamma]^7 + 50499*\[Gamma]^8 + 1824*Pi^2*\[Gamma]^8 - 10062*\[Gamma]^9 - 2232*Pi^2*\[Gamma]^9 - 73720*\[Gamma]^10 - 4032*Pi^2*\[Gamma]^10 + 63678*\[Gamma]^11 + 9144*Pi^2*\[Gamma]^11 + 24000*\[Gamma]^12 + 1152*Pi^2*\[Gamma]^12 - 8314*\[Gamma]^13 - 11760*Pi^2*\[Gamma]^13 - 37968*\[Gamma]^14 + 2496*Pi^2*\[Gamma]^14 - 3504*\[Gamma]^15 + 7056*Pi^2*\[Gamma]^15 + 27440*\[Gamma]^16 - 1440*Pi^2*\[Gamma]^16 - 4320*\[Gamma]^17 - 2520*Pi^2*\[Gamma]^17 - 3600*\[Gamma]^18 + 600*Pi^2*\[Gamma]^19)), 
  d[b, 1, 2] -> -((1/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(105*Sqrt[-1 + \[Gamma]^2] - 600*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] + 2542*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] - 10092*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] + 107545*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 288*Pi^2*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 220472*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 1536*Pi^2*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 151724*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 3072*Pi^2*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 14584*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 768*Pi^2*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 66664*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 5568*Pi^2*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 
       81240*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 6144*Pi^2*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 28944*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 768*Pi^2*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 10104*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 3840*Pi^2*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 12960*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 1440*Pi^2*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))), 
  d[b, 1, 3] -> -((1/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(105*Sqrt[-1 + \[Gamma]^2] - 1000*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] + 5302*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] - 21988*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] + 225585*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 768*Pi^2*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 451488*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 3597*Pi^2*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 334088*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 7296*Pi^2*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 78121*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 5034*Pi^2*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 196662*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 13056*Pi^2*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 
       206296*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 28869*Pi^2*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 133100*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 1152*Pi^2*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 38358*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 37548*Pi^2*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 234112*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 3840*Pi^2*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 47640*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 30285*Pi^2*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 104800*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] - 11025*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 16650*Pi^2*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 22050*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2] + 
       3675*Pi^2*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]))), d[b, 1, 4] -> -((1/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(105*Sqrt[-1 + \[Gamma]^2] - 600*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] + 2542*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] - 10092*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] + 107257*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 288*Pi^2*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 219896*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 1536*Pi^2*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 156620*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 3072*Pi^2*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 18424*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 768*Pi^2*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 81640*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 
       5568*Pi^2*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 85848*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 6144*Pi^2*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 18000*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 768*Pi^2*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 9144*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 3840*Pi^2*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 12960*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 1440*Pi^2*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))), 
  d[b, 1, 5] -> -((1/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(105*Sqrt[-1 + \[Gamma]^2] - 1000*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] + 5302*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] - 21988*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] + 225009*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 768*Pi^2*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 454080*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 3597*Pi^2*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 345608*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 7296*Pi^2*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 59401*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 5034*Pi^2*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 234102*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 13056*Pi^2*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 
       167704*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 28869*Pi^2*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 164972*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 1152*Pi^2*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 15318*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 37548*Pi^2*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 237952*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 3840*Pi^2*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 47640*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 30285*Pi^2*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 104800*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] - 11025*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 16650*Pi^2*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 22050*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2] + 
       3675*Pi^2*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]))), d[b, 2, 1] -> (Pi*(-41436*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 126144*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 85704*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 63360*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 63348*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 12096*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 576*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 17280*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  d[b, 2, 2] -> -((Pi*(-47520*\[Gamma]^9 + 197568*\[Gamma]^10 - 294336*\[Gamma]^11 + 87240*\[Gamma]^12 + 190560*\[Gamma]^13 - 143808*\[Gamma]^14 - 8064*\[Gamma]^15 + 6120*\[Gamma]^16 + 17280*\[Gamma]^17 - 5040*\[Gamma]^18))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 2, 3] -> -((Pi*(-103104*\[Gamma]^9 + 438696*\[Gamma]^10 - 672000*\[Gamma]^11 + 212976*\[Gamma]^12 + 424128*\[Gamma]^13 - 319320*\[Gamma]^14 - 16896*\[Gamma]^15 + 3360*\[Gamma]^16 + 42240*\[Gamma]^17 - 10080*\[Gamma]^18))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 2, 4] -> -((Pi*(-47520*\[Gamma]^9 + 197568*\[Gamma]^10 - 294336*\[Gamma]^11 + 87240*\[Gamma]^12 + 190560*\[Gamma]^13 - 143808*\[Gamma]^14 - 8064*\[Gamma]^15 + 6120*\[Gamma]^16 + 17280*\[Gamma]^17 - 5040*\[Gamma]^18))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 2, 5] -> -((Pi*(-103104*\[Gamma]^9 + 438696*\[Gamma]^10 - 672000*\[Gamma]^11 + 212976*\[Gamma]^12 + 424128*\[Gamma]^13 - 319320*\[Gamma]^14 - 16896*\[Gamma]^15 + 3360*\[Gamma]^16 + 42240*\[Gamma]^17 - 10080*\[Gamma]^18))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 3, 1] -> (Pi*(81792*\[Gamma]^8 - 136416*\[Gamma]^10 + 40896*\[Gamma]^12 - 6912*\[Gamma]^14 + 27840*\[Gamma]^16 - 7200*\[Gamma]^18))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), d[b, 3, 2] -> -((Pi*(32256*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 173568*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 159744*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 46080*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 3, 3] -> -((Pi*(69888*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 411804*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 449748*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 132696*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 305640*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 185100*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] - 44100*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 3, 4] -> -((Pi*(32256*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 173568*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 159744*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 46080*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 3, 5] -> -((Pi*(69888*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 411804*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 449748*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 132696*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 305640*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 185100*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] - 44100*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 4, 1] -> (Pi*(-21108*\[Gamma]^7 - 80928*\[Gamma]^8 - 2088*\[Gamma]^9 + 137328*\[Gamma]^10 + 34056*\[Gamma]^11 - 45216*\[Gamma]^12 + 20064*\[Gamma]^13 + 5760*\[Gamma]^14 - 28404*\[Gamma]^15 - 20544*\[Gamma]^16 - 2520*\[Gamma]^17 + 3600*\[Gamma]^18))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  d[b, 4, 2] -> -((Pi*(-31068*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 103296*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 179544*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 15384*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 174000*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 81672*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 30744*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 34488*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 5868*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2520*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 4, 3] -> -((Pi*(-67392*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 223896*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 416670*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 54696*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 431706*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 188232*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 43548*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 85320*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 166404*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] - 92550*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] + 22050*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 4, 4] -> -((Pi*(-31068*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 103296*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 179544*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 15384*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 174000*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 81672*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 30744*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 34488*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 5868*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2520*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 4, 5] -> -((Pi*(-67392*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 223896*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 416670*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 54696*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 431706*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 188232*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 43548*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 85320*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 166404*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] - 92550*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] + 22050*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 5, 1] -> (Pi*(-13812*\[Gamma]^7 + 40032*\[Gamma]^8 - 10152*\[Gamma]^9 - 69120*\[Gamma]^10 + 57672*\[Gamma]^11 + 24768*\[Gamma]^12 - 32160*\[Gamma]^13 - 2304*\[Gamma]^14 + 972*\[Gamma]^15 + 6624*\[Gamma]^16 - 2520*\[Gamma]^17))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  d[b, 5, 2] -> -((Pi*(14940*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 65856*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 92760*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 7128*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 94128*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 72264*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 7704*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 1800*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 5868*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2520*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 5, 3] -> -((Pi*(32448*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 146232*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 210768*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 22248*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 206832*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 162600*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 22800*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 840*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 13584*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 5, 4] -> -((Pi*(14940*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 65856*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 92760*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 7128*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 94128*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 72264*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 7704*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 1800*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 5868*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2520*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 5, 5] -> -((Pi*(32448*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 146232*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 210768*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 22248*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 206832*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 162600*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 22800*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 840*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 13584*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 6, 1] -> (Pi*(1782*\[Gamma]^9 - 7236*\[Gamma]^11 + 12942*\[Gamma]^13 - 9720*\[Gamma]^15 + 2520*\[Gamma]^17))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  d[b, 6, 2] -> -((Pi*(1944*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 7128*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 6912*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 6, 3] -> -((Pi*(4860*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 17820*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 17280*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 6, 4] -> -((Pi*(1944*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 7128*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 6912*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 6, 5] -> -((Pi*(4860*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 17820*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 17280*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 7, 1] -> (Pi*(2268*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 25380*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 50868*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 25740*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 2520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), d[b, 7, 2] -> -((Pi*(-12528*\[Gamma]^10 - 18000*\[Gamma]^12 + 59472*\[Gamma]^14 - 30960*\[Gamma]^16 + 2016*\[Gamma]^18))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 7, 3] -> -((Pi*(-31320*\[Gamma]^10 - 45000*\[Gamma]^12 + 148680*\[Gamma]^14 - 77400*\[Gamma]^16 + 5040*\[Gamma]^18))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 7, 4] -> -((Pi*(-12528*\[Gamma]^10 - 18000*\[Gamma]^12 + 59472*\[Gamma]^14 - 30960*\[Gamma]^16 + 2016*\[Gamma]^18))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 7, 5] -> -((Pi*(-31320*\[Gamma]^10 - 45000*\[Gamma]^12 + 148680*\[Gamma]^14 - 77400*\[Gamma]^16 + 5040*\[Gamma]^18))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 8, 1] -> (Pi*(-1188*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 5220*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 9972*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 8460*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 2520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  d[b, 8, 2] -> -((Pi*(1296*\[Gamma]^10 - 6480*\[Gamma]^12 + 11088*\[Gamma]^14 - 7920*\[Gamma]^16 + 2016*\[Gamma]^18))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 8, 3] -> -((Pi*(3240*\[Gamma]^10 - 16200*\[Gamma]^12 + 27720*\[Gamma]^14 - 19800*\[Gamma]^16 + 5040*\[Gamma]^18))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 8, 4] -> -((Pi*(1296*\[Gamma]^10 - 6480*\[Gamma]^12 + 11088*\[Gamma]^14 - 7920*\[Gamma]^16 + 2016*\[Gamma]^18))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 8, 5] -> -((Pi*(3240*\[Gamma]^10 - 16200*\[Gamma]^12 + 27720*\[Gamma]^14 - 19800*\[Gamma]^16 + 5040*\[Gamma]^18))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 9, 1] -> (Pi*(360*\[Gamma]^7 - 5472*\[Gamma]^8 + 9720*\[Gamma]^9 + 12096*\[Gamma]^10 - 33840*\[Gamma]^11 - 3456*\[Gamma]^12 + 39600*\[Gamma]^13 - 7488*\[Gamma]^14 - 18360*\[Gamma]^15 + 4320*\[Gamma]^16 + 2520*\[Gamma]^17))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  d[b, 9, 2] -> -((Pi*(-864*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 3744*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 9216*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 6912*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 16704*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 27072*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 2304*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 18432*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 9, 3] -> -((Pi*(-2304*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 9360*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 21888*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 17280*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 39168*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 67680*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 3456*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 46080*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 9, 4] -> -((Pi*(-864*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 3744*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 9216*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 6912*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 16704*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 27072*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 2304*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 18432*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 9, 5] -> -((Pi*(-2304*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 9360*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 21888*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 17280*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 39168*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 67680*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 3456*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 46080*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 10, 1] -> (Pi*(2304*\[Gamma]^7 + 5472*\[Gamma]^8 + 10368*\[Gamma]^9 - 12096*\[Gamma]^10 - 44928*\[Gamma]^11 + 3456*\[Gamma]^12 + 49536*\[Gamma]^13 + 7488*\[Gamma]^14 - 17280*\[Gamma]^15 - 4320*\[Gamma]^16))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  d[b, 10, 2] -> -((Pi*(864*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 9216*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 9216*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 4608*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 16704*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 36864*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 2304*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 10, 3] -> -((Pi*(2304*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 21888*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 39168*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 92160*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 3456*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 57600*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 10, 4] -> -((Pi*(864*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 9216*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 9216*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 4608*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 16704*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 36864*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 2304*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 10, 5] -> -((Pi*(2304*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 21888*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 39168*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 92160*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 3456*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 57600*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 11, 1] -> 0, d[b, 11, 2] -> 0, d[b, 11, 3] -> 0, d[b, 11, 4] -> 0, d[b, 11, 5] -> 0, 
  d[b, 12, 1] -> (1/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(864*\[Gamma]^7 + 5472*\[Gamma]^8 + 6696*\[Gamma]^9 - 12096*\[Gamma]^10 - 27432*\[Gamma]^11 + 3456*\[Gamma]^12 + 35280*\[Gamma]^13 + 7488*\[Gamma]^14 - 21168*\[Gamma]^15 - 4320*\[Gamma]^16 + 7560*\[Gamma]^17 - 1800*\[Gamma]^19 + 1728*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 8208*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 10080*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 7200*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 20448*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 5328*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 8640*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 4320*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2])), 
  d[b, 12, 2] -> -((Pi*(1296*\[Gamma]^9 - 6912*\[Gamma]^10 + 14256*\[Gamma]^11 - 5760*\[Gamma]^12 - 20016*\[Gamma]^13 + 24192*\[Gamma]^14 + 144*\[Gamma]^15 - 11520*\[Gamma]^16 + 4320*\[Gamma]^17 + 864*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 4608*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 9216*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 2304*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 16704*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 18432*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 2304*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 12, 3] -> -((1/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(3456*\[Gamma]^9 - 17280*\[Gamma]^10 + 33984*\[Gamma]^11 - 14400*\[Gamma]^12 - 46656*\[Gamma]^13 + 60480*\[Gamma]^14 - 2304*\[Gamma]^15 - 28800*\[Gamma]^16 + 11520*\[Gamma]^17 + 2304*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 10791*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 21888*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 15102*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 39168*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 86607*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 3456*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 112644*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 90855*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 
       49950*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 11025*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]))), d[b, 12, 4] -> -((Pi*(1296*\[Gamma]^9 - 6912*\[Gamma]^10 + 14256*\[Gamma]^11 - 5760*\[Gamma]^12 - 20016*\[Gamma]^13 + 24192*\[Gamma]^14 + 144*\[Gamma]^15 - 11520*\[Gamma]^16 + 4320*\[Gamma]^17 + 864*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 4608*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 9216*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 2304*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 16704*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 18432*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 2304*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/
     (192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 12, 5] -> -((1/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(3456*\[Gamma]^9 - 17280*\[Gamma]^10 + 33984*\[Gamma]^11 - 14400*\[Gamma]^12 - 46656*\[Gamma]^13 + 60480*\[Gamma]^14 - 2304*\[Gamma]^15 - 28800*\[Gamma]^16 + 11520*\[Gamma]^17 + 2304*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 10791*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 21888*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 15102*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 39168*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 86607*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 3456*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 112644*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 
       90855*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 49950*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 11025*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]))), d[b, 13, 1] -> (Pi*(2880*\[Gamma]^7 + 7344*\[Gamma]^9 - 34992*\[Gamma]^11 + 28512*\[Gamma]^13 + 7776*\[Gamma]^15 - 15120*\[Gamma]^17 + 3600*\[Gamma]^19))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), d[b, 13, 2] -> -((Pi*(9216*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 4608*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 36864*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 13, 3] -> -((Pi*(24498*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 7164*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 11106*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 110088*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 181710*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] - 99900*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] + 22050*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 13, 4] -> -((Pi*(9216*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 4608*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 36864*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 13, 5] -> -((Pi*(24498*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 7164*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 11106*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 110088*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 181710*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] - 99900*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] + 22050*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 14, 1] -> (Pi*(-6912*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 32832*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 40320*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 28800*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 81792*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 21312*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 34560*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 17280*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), d[b, 14, 2] -> -((Pi*(-5184*\[Gamma]^9 + 27648*\[Gamma]^10 - 57024*\[Gamma]^11 + 23040*\[Gamma]^12 + 80064*\[Gamma]^13 - 96768*\[Gamma]^14 - 576*\[Gamma]^15 + 46080*\[Gamma]^16 - 17280*\[Gamma]^17))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 14, 3] -> -((Pi*(-13824*\[Gamma]^9 + 69120*\[Gamma]^10 - 135936*\[Gamma]^11 + 57600*\[Gamma]^12 + 186624*\[Gamma]^13 - 241920*\[Gamma]^14 + 9216*\[Gamma]^15 + 115200*\[Gamma]^16 - 46080*\[Gamma]^17))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 14, 4] -> -((Pi*(-5184*\[Gamma]^9 + 27648*\[Gamma]^10 - 57024*\[Gamma]^11 + 23040*\[Gamma]^12 + 80064*\[Gamma]^13 - 96768*\[Gamma]^14 - 576*\[Gamma]^15 + 46080*\[Gamma]^16 - 17280*\[Gamma]^17))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  d[b, 14, 5] -> -((Pi*(-13824*\[Gamma]^9 + 69120*\[Gamma]^10 - 135936*\[Gamma]^11 + 57600*\[Gamma]^12 + 186624*\[Gamma]^13 - 241920*\[Gamma]^14 + 9216*\[Gamma]^15 + 115200*\[Gamma]^16 - 46080*\[Gamma]^17))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), d[b, 15, 1] -> -((3*Pi*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2))/(16*(-1 + \[Gamma]^2)^(3/2))), d[b, 15, 2] -> -((Pi*(-2217 - 9848*\[Gamma] - 12378*\[Gamma]^2 + 3308*\[Gamma]^3 + 14475*\[Gamma]^4 + 6540*\[Gamma]^5 + 120*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^3)), 
  d[b, 15, 3] -> -((Pi*(-1475 - 6158*\[Gamma] - 7080*\[Gamma]^2 + 2558*\[Gamma]^3 + 8555*\[Gamma]^4 + 3600*\[Gamma]^5))/(2*(-1 + \[Gamma]^2)^3)), d[b, 15, 4] -> -((Pi*(-2217 - 9848*\[Gamma] - 12378*\[Gamma]^2 + 3308*\[Gamma]^3 + 14475*\[Gamma]^4 + 6540*\[Gamma]^5 + 120*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3)), d[b, 15, 5] -> -((Pi*(-1475 - 6158*\[Gamma] - 7080*\[Gamma]^2 + 2558*\[Gamma]^3 + 8555*\[Gamma]^4 + 3600*\[Gamma]^5))/(8*(-1 + \[Gamma]^2)^3)), d[b, 16, 1] -> (3*Pi*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3))/(16*(-1 + \[Gamma]^2)^(3/2)), 
  d[b, 16, 2] -> (Pi*(-2217 - 15582*\[Gamma] - 22226*\[Gamma]^2 - 828*\[Gamma]^3 + 17783*\[Gamma]^4 + 16170*\[Gamma]^5 + 6660*\[Gamma]^6 + 240*\[Gamma]^7))/(4*(-1 + \[Gamma]^2)^3), d[b, 16, 3] -> (Pi*(-1475 - 9904*\[Gamma] - 13238*\[Gamma]^2 + 564*\[Gamma]^3 + 11113*\[Gamma]^4 + 9340*\[Gamma]^5 + 3600*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^3), d[b, 16, 4] -> (Pi*(-2217 - 15582*\[Gamma] - 22226*\[Gamma]^2 - 828*\[Gamma]^3 + 17783*\[Gamma]^4 + 16170*\[Gamma]^5 + 6660*\[Gamma]^6 + 240*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^3), 
  d[b, 16, 5] -> (Pi*(-1475 - 9904*\[Gamma] - 13238*\[Gamma]^2 + 564*\[Gamma]^3 + 11113*\[Gamma]^4 + 9340*\[Gamma]^5 + 3600*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^3), d[b, 17, 1] -> -((21*Pi*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*(169 + 380*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^(7/2))), d[b, 17, 2] -> -((3*Pi*\[Gamma]*(1 + \[Gamma])^2*(-2597 + 2597*\[Gamma] - 2735*\[Gamma]^2 + 2735*\[Gamma]^3 - 40*\[Gamma]^4 + 40*\[Gamma]^5))/(4*(-1 + \[Gamma]^2)^3)), d[b, 17, 3] -> -((Pi*\[Gamma]*(1 + \[Gamma])^2*(-2476 + 2476*\[Gamma] - 2335*\[Gamma]^2 + 2335*\[Gamma]^3))/(-1 + \[Gamma]^2)^3), 
  d[b, 17, 4] -> -((3*Pi*\[Gamma]*(1 + \[Gamma])^2*(-2597 + 2597*\[Gamma] - 2735*\[Gamma]^2 + 2735*\[Gamma]^3 - 40*\[Gamma]^4 + 40*\[Gamma]^5))/(16*(-1 + \[Gamma]^2)^3)), d[b, 17, 5] -> -((Pi*\[Gamma]*(1 + \[Gamma])^2*(-2476 + 2476*\[Gamma] - 2335*\[Gamma]^2 + 2335*\[Gamma]^3))/(4*(-1 + \[Gamma]^2)^3)), c[v, 1] -> -((9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^4)), c[v, 2] -> (\[Gamma]*(9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8)))/(32*(-1 + \[Gamma]^2)^4), 
  c[v, 3] -> (\[Gamma]*(-9*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) - 64*(-11 + 76*\[Gamma]^2 - 144*\[Gamma]^4 + 80*\[Gamma]^6)))/(8*(-1 + \[Gamma]^2)^(7/2)), c[v, 4] -> (\[Gamma]*(Pi^2*(9 - 69*\[Gamma]^2 + 135*\[Gamma]^4 - 75*\[Gamma]^6) - 32*(-8 + 53*\[Gamma]^2 - 100*\[Gamma]^4 + 56*\[Gamma]^6)))/(2*(-1 + \[Gamma]^2)^(7/2)), c[v, 5] -> (\[Gamma]^2*(9*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 64*(-11 + 76*\[Gamma]^2 - 144*\[Gamma]^4 + 80*\[Gamma]^6)))/(8*(-1 + \[Gamma]^2)^(7/2)), 
  c[v, 6] -> (\[Gamma]^2*(3*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 32*(-8 + 53*\[Gamma]^2 - 100*\[Gamma]^4 + 56*\[Gamma]^6)))/(2*(-1 + \[Gamma]^2)^(7/2)), c[v, 7] -> -((\[Gamma]*(64*(3 - 20*\[Gamma]^2 + 24*\[Gamma]^4) + Pi^2*(9 - 60*\[Gamma]^2 + 75*\[Gamma]^4)))/(4*(-1 + \[Gamma]^2)^(5/2))), c[v, 8] -> (9*Pi^2*(1 - 14*\[Gamma]^2 + 25*\[Gamma]^4) + 64*(3 - 48*\[Gamma]^2 + 80*\[Gamma]^4))/(32*(-1 + \[Gamma]^2)^(5/2)), d[v, 1, 1] -> -((27*Pi^2*(2 + \[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*\[Gamma]*(227 - 1084*\[Gamma]^2 + 1920*\[Gamma]^4 - 1568*\[Gamma]^6 + 496*\[Gamma]^8))/(96*(-1 + \[Gamma]^2)^4)), 
  d[v, 1, 2] -> (27*Pi^2*(1 + 2*\[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(9 + 86*\[Gamma]^2 - 496*\[Gamma]^4 + 888*\[Gamma]^6 - 752*\[Gamma]^8 + 256*\[Gamma]^10))/(96*(-1 + \[Gamma]^2)^4), d[v, 1, 3] -> (-9*Pi^2*\[Gamma]*(-21 - 9*\[Gamma] + 161*\[Gamma]^2 + 69*\[Gamma]^3 - 315*\[Gamma]^4 - 135*\[Gamma]^5 + 175*\[Gamma]^6 + 75*\[Gamma]^7) - 64*(-123 - 145*\[Gamma]^2 + 1440*\[Gamma]^4 - 1656*\[Gamma]^6 + 496*\[Gamma]^8))/(24*(-1 + \[Gamma]^2)^(7/2)), 
  d[v, 1, 4] -> (-9*Pi^2*\[Gamma]*(-21 - 12*\[Gamma] + 161*\[Gamma]^2 + 92*\[Gamma]^3 - 315*\[Gamma]^4 - 180*\[Gamma]^5 + 175*\[Gamma]^6 + 100*\[Gamma]^7) - 64*(-123 - 160*\[Gamma]^2 + 1530*\[Gamma]^4 - 1824*\[Gamma]^6 + 592*\[Gamma]^8))/(24*(-1 + \[Gamma]^2)^(7/2)), d[v, 1, 5] -> (\[Gamma]*(9*Pi^2*(-9 - 21*\[Gamma] + 69*\[Gamma]^2 + 161*\[Gamma]^3 - 135*\[Gamma]^4 - 315*\[Gamma]^5 + 75*\[Gamma]^6 + 175*\[Gamma]^7) + 256*(-39 + 29*\[Gamma]^2 + 195*\[Gamma]^4 - 246*\[Gamma]^6 + 64*\[Gamma]^8)))/(24*(-1 + \[Gamma]^2)^(7/2)), 
  d[v, 1, 6] -> (\[Gamma]*(9*Pi^2*(-12 - 21*\[Gamma] + 92*\[Gamma]^2 + 161*\[Gamma]^3 - 180*\[Gamma]^4 - 315*\[Gamma]^5 + 100*\[Gamma]^6 + 175*\[Gamma]^7) + 64*(-171 + 206*\[Gamma]^2 + 612*\[Gamma]^4 - 888*\[Gamma]^6 + 256*\[Gamma]^8)))/(24*(-1 + \[Gamma]^2)^(7/2)), d[v, 1, 7] -> (3*Pi^2*(-9 - 126*\[Gamma] + 171*\[Gamma]^2 + 840*\[Gamma]^3 - 315*\[Gamma]^4 - 1050*\[Gamma]^5 + 25*\[Gamma]^6) - 256*(43 + 114*\[Gamma]^2 - 360*\[Gamma]^4 + 128*\[Gamma]^6))/(96*(-1 + \[Gamma]^2)^(5/2)), d[v, 1, 8] -> (256*\[Gamma]*(14 - 151*\[Gamma]^2 + 92*\[Gamma]^4) + 9*Pi^2*(3 + 9*\[Gamma] - 48*\[Gamma]^2 - 60*\[Gamma]^3 + 85*\[Gamma]^4 + 75*\[Gamma]^5))/(48*(-1 + \[Gamma]^2)^(5/2)), 
  d[v, 2, 1] -> (16*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), d[v, 2, 2] -> -((16*\[Gamma]*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2)), d[v, 2, 3] -> (32*\[Gamma]*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d[v, 2, 4] -> (32*\[Gamma]*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d[v, 2, 5] -> -((32*\[Gamma]^2*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), d[v, 2, 6] -> -((32*\[Gamma]^2*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), 
  d[v, 2, 7] -> (32*\[Gamma]*(9 + 8*\[Gamma]^2 - 40*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, d[v, 2, 8] -> -((16*(3 - 3*\[Gamma]^2 - 38*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), cBar[b, 1] -> (3*Pi*(-3 + 377*\[Gamma]^2 - 1017*\[Gamma]^4 + 515*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^(5/2)), cBar[b, 2] -> (Pi*\[Gamma]*(-69 + 503*\[Gamma]^2 - 863*\[Gamma]^4 + 413*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^3), cBar[b, 3] -> (3*Pi*\[Gamma]*(-95 + 697*\[Gamma]^2 - 1149*\[Gamma]^4 + 515*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3), cBar[b, 4] -> (Pi*\[Gamma]*(-9 + 79*\[Gamma]^2 + 5*\[Gamma]^4 - 107*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^3), 
  cBar[b, 5] -> (3*Pi*\[Gamma]*(-143 + 1001*\[Gamma]^2 - 1437*\[Gamma]^4 + 515*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^3), dBar[b, 1, 1] -> (1/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(-45 + 252*\[Gamma]^2 - 1678*\[Gamma]^4 + 14820*\[Gamma]^6 - 37478*\[Gamma]^7 - 288*Pi^2*\[Gamma]^7 + 50499*\[Gamma]^8 + 1824*Pi^2*\[Gamma]^8 - 10062*\[Gamma]^9 - 2232*Pi^2*\[Gamma]^9 - 73720*\[Gamma]^10 - 4032*Pi^2*\[Gamma]^10 + 63678*\[Gamma]^11 + 9144*Pi^2*\[Gamma]^11 + 24000*\[Gamma]^12 + 1152*Pi^2*\[Gamma]^12 - 8314*\[Gamma]^13 - 11760*Pi^2*\[Gamma]^13 - 37968*\[Gamma]^14 + 2496*Pi^2*\[Gamma]^14 - 3504*\[Gamma]^15 + 7056*Pi^2*\[Gamma]^15 + 27440*\[Gamma]^16 - 
      1440*Pi^2*\[Gamma]^16 - 4320*\[Gamma]^17 - 2520*Pi^2*\[Gamma]^17 - 3600*\[Gamma]^18 + 600*Pi^2*\[Gamma]^19)), dBar[b, 1, 2] -> -((1/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(105*Sqrt[-1 + \[Gamma]^2] - 1000*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] + 5302*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] - 21988*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] + 225585*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 768*Pi^2*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 451488*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 3597*Pi^2*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 334088*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 7296*Pi^2*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 78121*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 
       5034*Pi^2*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 196662*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 13056*Pi^2*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 206296*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 28869*Pi^2*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 133100*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 1152*Pi^2*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 38358*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 37548*Pi^2*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 234112*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 3840*Pi^2*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 47640*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 30285*Pi^2*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 104800*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] - 
       11025*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 16650*Pi^2*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 22050*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2] + 3675*Pi^2*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]))), 
  dBar[b, 1, 3] -> -((1/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(105*Sqrt[-1 + \[Gamma]^2] - 600*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] + 2542*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] - 10092*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] + 107545*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 288*Pi^2*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 220472*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 1536*Pi^2*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 151724*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 3072*Pi^2*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 14584*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 768*Pi^2*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 66664*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 5568*Pi^2*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 
       81240*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 6144*Pi^2*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 28944*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 768*Pi^2*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 10104*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 3840*Pi^2*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 12960*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 1440*Pi^2*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))), 
  dBar[b, 1, 4] -> -((1/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(105*Sqrt[-1 + \[Gamma]^2] - 1000*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] + 5302*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] - 21988*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] + 225009*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 768*Pi^2*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 454080*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 3597*Pi^2*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 345608*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 7296*Pi^2*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 59401*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 5034*Pi^2*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 234102*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 13056*Pi^2*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 
       167704*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 28869*Pi^2*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 164972*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 1152*Pi^2*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 15318*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 37548*Pi^2*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 237952*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 3840*Pi^2*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 47640*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 30285*Pi^2*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 104800*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] - 11025*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 16650*Pi^2*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 22050*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2] + 
       3675*Pi^2*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]))), dBar[b, 1, 5] -> -((1/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(105*Sqrt[-1 + \[Gamma]^2] - 600*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] + 2542*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] - 10092*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] + 107257*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 288*Pi^2*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 219896*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 1536*Pi^2*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 156620*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 3072*Pi^2*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 18424*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 768*Pi^2*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 
       81640*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 5568*Pi^2*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 85848*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 6144*Pi^2*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 18000*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 768*Pi^2*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 9144*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 3840*Pi^2*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 12960*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 1440*Pi^2*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))), 
  dBar[b, 2, 1] -> (Pi*(-41436*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 126144*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 85704*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 63360*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 63348*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 12096*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 576*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 17280*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  dBar[b, 2, 2] -> -((Pi*(-103104*\[Gamma]^9 + 438696*\[Gamma]^10 - 672000*\[Gamma]^11 + 212976*\[Gamma]^12 + 424128*\[Gamma]^13 - 319320*\[Gamma]^14 - 16896*\[Gamma]^15 + 3360*\[Gamma]^16 + 42240*\[Gamma]^17 - 10080*\[Gamma]^18))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 2, 3] -> -((Pi*(-47520*\[Gamma]^9 + 197568*\[Gamma]^10 - 294336*\[Gamma]^11 + 87240*\[Gamma]^12 + 190560*\[Gamma]^13 - 143808*\[Gamma]^14 - 8064*\[Gamma]^15 + 6120*\[Gamma]^16 + 17280*\[Gamma]^17 - 5040*\[Gamma]^18))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 2, 4] -> -((Pi*(-103104*\[Gamma]^9 + 438696*\[Gamma]^10 - 672000*\[Gamma]^11 + 212976*\[Gamma]^12 + 424128*\[Gamma]^13 - 319320*\[Gamma]^14 - 16896*\[Gamma]^15 + 3360*\[Gamma]^16 + 42240*\[Gamma]^17 - 10080*\[Gamma]^18))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 2, 5] -> -((Pi*(-47520*\[Gamma]^9 + 197568*\[Gamma]^10 - 294336*\[Gamma]^11 + 87240*\[Gamma]^12 + 190560*\[Gamma]^13 - 143808*\[Gamma]^14 - 8064*\[Gamma]^15 + 6120*\[Gamma]^16 + 17280*\[Gamma]^17 - 5040*\[Gamma]^18))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 3, 1] -> (Pi*(81792*\[Gamma]^8 - 136416*\[Gamma]^10 + 40896*\[Gamma]^12 - 6912*\[Gamma]^14 + 27840*\[Gamma]^16 - 7200*\[Gamma]^18))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), dBar[b, 3, 2] -> -((Pi*(69888*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 411804*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 449748*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 132696*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 305640*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 185100*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] - 44100*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 3, 3] -> -((Pi*(32256*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 173568*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 159744*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 46080*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 3, 4] -> -((Pi*(69888*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 411804*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 449748*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 132696*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 305640*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 185100*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] - 44100*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 3, 5] -> -((Pi*(32256*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 173568*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 159744*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 46080*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 4, 1] -> (Pi*(-21108*\[Gamma]^7 - 80928*\[Gamma]^8 - 2088*\[Gamma]^9 + 137328*\[Gamma]^10 + 34056*\[Gamma]^11 - 45216*\[Gamma]^12 + 20064*\[Gamma]^13 + 5760*\[Gamma]^14 - 28404*\[Gamma]^15 - 20544*\[Gamma]^16 - 2520*\[Gamma]^17 + 3600*\[Gamma]^18))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  dBar[b, 4, 2] -> -((Pi*(-67392*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 223896*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 416670*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 54696*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 431706*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 188232*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 43548*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 85320*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 166404*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] - 92550*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] + 22050*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 4, 3] -> -((Pi*(-31068*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 103296*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 179544*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 15384*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 174000*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 81672*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 30744*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 34488*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 5868*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2520*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 4, 4] -> -((Pi*(-67392*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 223896*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 416670*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 54696*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 431706*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 188232*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 43548*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 85320*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 166404*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] - 92550*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] + 22050*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 4, 5] -> -((Pi*(-31068*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 103296*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 179544*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 15384*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 174000*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 81672*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 30744*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 34488*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 5868*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2520*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 5, 1] -> (Pi*(-13812*\[Gamma]^7 + 40032*\[Gamma]^8 - 10152*\[Gamma]^9 - 69120*\[Gamma]^10 + 57672*\[Gamma]^11 + 24768*\[Gamma]^12 - 32160*\[Gamma]^13 - 2304*\[Gamma]^14 + 972*\[Gamma]^15 + 6624*\[Gamma]^16 - 2520*\[Gamma]^17))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  dBar[b, 5, 2] -> -((Pi*(32448*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 146232*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 210768*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 22248*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 206832*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 162600*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 22800*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 840*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 13584*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 5, 3] -> -((Pi*(14940*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 65856*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 92760*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 7128*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 94128*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 72264*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 7704*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 1800*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 5868*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2520*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 5, 4] -> -((Pi*(32448*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 146232*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 210768*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 22248*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 206832*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 162600*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 22800*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 840*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 13584*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 5, 5] -> -((Pi*(14940*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 65856*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 92760*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 7128*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 94128*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 72264*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 7704*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 1800*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 5868*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2520*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 6, 1] -> (Pi*(1782*\[Gamma]^9 - 7236*\[Gamma]^11 + 12942*\[Gamma]^13 - 9720*\[Gamma]^15 + 2520*\[Gamma]^17))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  dBar[b, 6, 2] -> -((Pi*(4860*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 17820*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 17280*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 6, 3] -> -((Pi*(1944*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 7128*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 6912*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 6, 4] -> -((Pi*(4860*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 17820*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 17280*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 6, 5] -> -((Pi*(1944*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 7128*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 6912*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 7, 1] -> (Pi*(2268*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 25380*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 50868*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 25740*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 2520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), dBar[b, 7, 2] -> -((Pi*(-31320*\[Gamma]^10 - 45000*\[Gamma]^12 + 148680*\[Gamma]^14 - 77400*\[Gamma]^16 + 5040*\[Gamma]^18))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 7, 3] -> -((Pi*(-12528*\[Gamma]^10 - 18000*\[Gamma]^12 + 59472*\[Gamma]^14 - 30960*\[Gamma]^16 + 2016*\[Gamma]^18))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 7, 4] -> -((Pi*(-31320*\[Gamma]^10 - 45000*\[Gamma]^12 + 148680*\[Gamma]^14 - 77400*\[Gamma]^16 + 5040*\[Gamma]^18))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 7, 5] -> -((Pi*(-12528*\[Gamma]^10 - 18000*\[Gamma]^12 + 59472*\[Gamma]^14 - 30960*\[Gamma]^16 + 2016*\[Gamma]^18))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 8, 1] -> (Pi*(-1188*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 5220*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 9972*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 8460*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 2520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  dBar[b, 8, 2] -> -((Pi*(3240*\[Gamma]^10 - 16200*\[Gamma]^12 + 27720*\[Gamma]^14 - 19800*\[Gamma]^16 + 5040*\[Gamma]^18))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 8, 3] -> -((Pi*(1296*\[Gamma]^10 - 6480*\[Gamma]^12 + 11088*\[Gamma]^14 - 7920*\[Gamma]^16 + 2016*\[Gamma]^18))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 8, 4] -> -((Pi*(3240*\[Gamma]^10 - 16200*\[Gamma]^12 + 27720*\[Gamma]^14 - 19800*\[Gamma]^16 + 5040*\[Gamma]^18))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 8, 5] -> -((Pi*(1296*\[Gamma]^10 - 6480*\[Gamma]^12 + 11088*\[Gamma]^14 - 7920*\[Gamma]^16 + 2016*\[Gamma]^18))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 9, 1] -> (Pi*(360*\[Gamma]^7 - 5472*\[Gamma]^8 + 9720*\[Gamma]^9 + 12096*\[Gamma]^10 - 33840*\[Gamma]^11 - 3456*\[Gamma]^12 + 39600*\[Gamma]^13 - 7488*\[Gamma]^14 - 18360*\[Gamma]^15 + 4320*\[Gamma]^16 + 2520*\[Gamma]^17))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  dBar[b, 9, 2] -> -((Pi*(-2304*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 9360*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 21888*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 17280*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 39168*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 67680*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 3456*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 46080*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 9, 3] -> -((Pi*(-864*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 3744*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 9216*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 6912*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 16704*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 27072*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 2304*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 18432*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 9, 4] -> -((Pi*(-2304*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 9360*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 21888*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 17280*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 39168*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 67680*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 3456*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 46080*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 9, 5] -> -((Pi*(-864*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 3744*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 9216*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 6912*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 16704*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 27072*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 2304*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 18432*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 10, 1] -> (Pi*(2304*\[Gamma]^7 + 5472*\[Gamma]^8 + 10368*\[Gamma]^9 - 12096*\[Gamma]^10 - 44928*\[Gamma]^11 + 3456*\[Gamma]^12 + 49536*\[Gamma]^13 + 7488*\[Gamma]^14 - 17280*\[Gamma]^15 - 4320*\[Gamma]^16))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  dBar[b, 10, 2] -> -((Pi*(2304*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 21888*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 39168*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 92160*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 3456*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 57600*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 10, 3] -> -((Pi*(864*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 9216*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 9216*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 4608*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 16704*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 36864*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 2304*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 10, 4] -> -((Pi*(2304*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 21888*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 39168*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 92160*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 3456*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 57600*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 10, 5] -> -((Pi*(864*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 9216*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 9216*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 4608*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 16704*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 36864*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 2304*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 11, 1] -> 0, dBar[b, 11, 2] -> 0, dBar[b, 11, 3] -> 0, dBar[b, 11, 4] -> 0, dBar[b, 11, 5] -> 0, 
  dBar[b, 12, 1] -> (1/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(864*\[Gamma]^7 + 5472*\[Gamma]^8 + 6696*\[Gamma]^9 - 12096*\[Gamma]^10 - 27432*\[Gamma]^11 + 3456*\[Gamma]^12 + 35280*\[Gamma]^13 + 7488*\[Gamma]^14 - 21168*\[Gamma]^15 - 4320*\[Gamma]^16 + 7560*\[Gamma]^17 - 1800*\[Gamma]^19 + 1728*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 8208*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 10080*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 7200*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 20448*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 5328*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 8640*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 4320*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2])), 
  dBar[b, 12, 2] -> -((1/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(3456*\[Gamma]^9 - 17280*\[Gamma]^10 + 33984*\[Gamma]^11 - 14400*\[Gamma]^12 - 46656*\[Gamma]^13 + 60480*\[Gamma]^14 - 2304*\[Gamma]^15 - 28800*\[Gamma]^16 + 11520*\[Gamma]^17 + 2304*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 10791*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 21888*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 15102*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 39168*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 86607*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 3456*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 112644*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 90855*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 
       49950*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 11025*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]))), dBar[b, 12, 3] -> -((Pi*(1296*\[Gamma]^9 - 6912*\[Gamma]^10 + 14256*\[Gamma]^11 - 5760*\[Gamma]^12 - 20016*\[Gamma]^13 + 24192*\[Gamma]^14 + 144*\[Gamma]^15 - 11520*\[Gamma]^16 + 4320*\[Gamma]^17 + 864*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 4608*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 9216*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 2304*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 16704*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 18432*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 2304*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/
     (48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 12, 4] -> -((1/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*(Pi*(3456*\[Gamma]^9 - 17280*\[Gamma]^10 + 33984*\[Gamma]^11 - 14400*\[Gamma]^12 - 46656*\[Gamma]^13 + 60480*\[Gamma]^14 - 2304*\[Gamma]^15 - 28800*\[Gamma]^16 + 11520*\[Gamma]^17 + 2304*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 10791*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 21888*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 15102*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 39168*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 86607*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 3456*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 112644*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 
       90855*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 49950*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 11025*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]))), dBar[b, 12, 5] -> -((Pi*(1296*\[Gamma]^9 - 6912*\[Gamma]^10 + 14256*\[Gamma]^11 - 5760*\[Gamma]^12 - 20016*\[Gamma]^13 + 24192*\[Gamma]^14 + 144*\[Gamma]^15 - 11520*\[Gamma]^16 + 4320*\[Gamma]^17 + 864*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 4608*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 9216*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 2304*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 16704*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 18432*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 2304*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 
       4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 13, 1] -> (Pi*(2880*\[Gamma]^7 + 7344*\[Gamma]^9 - 34992*\[Gamma]^11 + 28512*\[Gamma]^13 + 7776*\[Gamma]^15 - 15120*\[Gamma]^17 + 3600*\[Gamma]^19))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), dBar[b, 13, 2] -> -((Pi*(24498*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 7164*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 11106*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 110088*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 181710*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] - 99900*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] + 22050*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 13, 3] -> -((Pi*(9216*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 4608*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 36864*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 13, 4] -> -((Pi*(24498*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 7164*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 11106*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 110088*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 181710*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] - 99900*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] + 22050*\[Gamma]^21*Sqrt[-1 + \[Gamma]^2]))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 13, 5] -> -((Pi*(9216*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 4608*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 36864*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 14, 1] -> (Pi*(-6912*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 32832*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 40320*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 28800*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 81792*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 21312*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 34560*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 17280*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), 
  dBar[b, 14, 2] -> -((Pi*(-13824*\[Gamma]^9 + 69120*\[Gamma]^10 - 135936*\[Gamma]^11 + 57600*\[Gamma]^12 + 186624*\[Gamma]^13 - 241920*\[Gamma]^14 + 9216*\[Gamma]^15 + 115200*\[Gamma]^16 - 46080*\[Gamma]^17))/(96*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 14, 3] -> -((Pi*(-5184*\[Gamma]^9 + 27648*\[Gamma]^10 - 57024*\[Gamma]^11 + 23040*\[Gamma]^12 + 80064*\[Gamma]^13 - 96768*\[Gamma]^14 - 576*\[Gamma]^15 + 46080*\[Gamma]^16 - 17280*\[Gamma]^17))/(48*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), 
  dBar[b, 14, 4] -> -((Pi*(-13824*\[Gamma]^9 + 69120*\[Gamma]^10 - 135936*\[Gamma]^11 + 57600*\[Gamma]^12 + 186624*\[Gamma]^13 - 241920*\[Gamma]^14 + 9216*\[Gamma]^15 + 115200*\[Gamma]^16 - 46080*\[Gamma]^17))/(384*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 14, 5] -> -((Pi*(-5184*\[Gamma]^9 + 27648*\[Gamma]^10 - 57024*\[Gamma]^11 + 23040*\[Gamma]^12 + 80064*\[Gamma]^13 - 96768*\[Gamma]^14 - 576*\[Gamma]^15 + 46080*\[Gamma]^16 - 17280*\[Gamma]^17))/(192*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 15, 1] -> -((3*Pi*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2))/(16*(-1 + \[Gamma]^2)^(3/2))), 
  dBar[b, 15, 2] -> -((Pi*(-1475 - 6158*\[Gamma] - 7080*\[Gamma]^2 + 2558*\[Gamma]^3 + 8555*\[Gamma]^4 + 3600*\[Gamma]^5))/(2*(-1 + \[Gamma]^2)^3)), dBar[b, 15, 3] -> -((Pi*(-2217 - 9848*\[Gamma] - 12378*\[Gamma]^2 + 3308*\[Gamma]^3 + 14475*\[Gamma]^4 + 6540*\[Gamma]^5 + 120*\[Gamma]^6))/(4*(-1 + \[Gamma]^2)^3)), dBar[b, 15, 4] -> -((Pi*(-1475 - 6158*\[Gamma] - 7080*\[Gamma]^2 + 2558*\[Gamma]^3 + 8555*\[Gamma]^4 + 3600*\[Gamma]^5))/(8*(-1 + \[Gamma]^2)^3)), dBar[b, 15, 5] -> -((Pi*(-2217 - 9848*\[Gamma] - 12378*\[Gamma]^2 + 3308*\[Gamma]^3 + 14475*\[Gamma]^4 + 6540*\[Gamma]^5 + 120*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^3)), 
  dBar[b, 16, 1] -> (3*Pi*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3))/(16*(-1 + \[Gamma]^2)^(3/2)), dBar[b, 16, 2] -> (Pi*(-1475 - 9904*\[Gamma] - 13238*\[Gamma]^2 + 564*\[Gamma]^3 + 11113*\[Gamma]^4 + 9340*\[Gamma]^5 + 3600*\[Gamma]^6))/(2*(-1 + \[Gamma]^2)^3), dBar[b, 16, 3] -> (Pi*(-2217 - 15582*\[Gamma] - 22226*\[Gamma]^2 - 828*\[Gamma]^3 + 17783*\[Gamma]^4 + 16170*\[Gamma]^5 + 6660*\[Gamma]^6 + 240*\[Gamma]^7))/(4*(-1 + \[Gamma]^2)^3), dBar[b, 16, 4] -> (Pi*(-1475 - 9904*\[Gamma] - 13238*\[Gamma]^2 + 564*\[Gamma]^3 + 11113*\[Gamma]^4 + 9340*\[Gamma]^5 + 3600*\[Gamma]^6))/(8*(-1 + \[Gamma]^2)^3), 
  dBar[b, 16, 5] -> (Pi*(-2217 - 15582*\[Gamma] - 22226*\[Gamma]^2 - 828*\[Gamma]^3 + 17783*\[Gamma]^4 + 16170*\[Gamma]^5 + 6660*\[Gamma]^6 + 240*\[Gamma]^7))/(16*(-1 + \[Gamma]^2)^3), dBar[b, 17, 1] -> -((21*Pi*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*(169 + 380*\[Gamma]^2))/(32*(-1 + \[Gamma]^2)^(7/2))), dBar[b, 17, 2] -> -((Pi*\[Gamma]*(1 + \[Gamma])^2*(-2476 + 2476*\[Gamma] - 2335*\[Gamma]^2 + 2335*\[Gamma]^3))/(-1 + \[Gamma]^2)^3), dBar[b, 17, 3] -> -((3*Pi*\[Gamma]*(1 + \[Gamma])^2*(-2597 + 2597*\[Gamma] - 2735*\[Gamma]^2 + 2735*\[Gamma]^3 - 40*\[Gamma]^4 + 40*\[Gamma]^5))/(4*(-1 + \[Gamma]^2)^3)), 
  dBar[b, 17, 4] -> -((Pi*\[Gamma]*(1 + \[Gamma])^2*(-2476 + 2476*\[Gamma] - 2335*\[Gamma]^2 + 2335*\[Gamma]^3))/(4*(-1 + \[Gamma]^2)^3)), dBar[b, 17, 5] -> -((3*Pi*\[Gamma]*(1 + \[Gamma])^2*(-2597 + 2597*\[Gamma] - 2735*\[Gamma]^2 + 2735*\[Gamma]^3 - 40*\[Gamma]^4 + 40*\[Gamma]^5))/(16*(-1 + \[Gamma]^2)^3)), cBar[v, 1] -> -((\[Gamma]*(9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8)))/(32*(-1 + \[Gamma]^2)^4)), cBar[v, 2] -> (9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^4), 
  cBar[v, 3] -> (\[Gamma]^2*(Pi^2*(9 - 69*\[Gamma]^2 + 135*\[Gamma]^4 - 75*\[Gamma]^6) - 32*(-8 + 53*\[Gamma]^2 - 100*\[Gamma]^4 + 56*\[Gamma]^6)))/(2*(-1 + \[Gamma]^2)^(7/2)), cBar[v, 4] -> -((\[Gamma]^2*(9*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 64*(-11 + 76*\[Gamma]^2 - 144*\[Gamma]^4 + 80*\[Gamma]^6)))/(8*(-1 + \[Gamma]^2)^(7/2))), cBar[v, 5] -> (\[Gamma]*(3*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 32*(-8 + 53*\[Gamma]^2 - 100*\[Gamma]^4 + 56*\[Gamma]^6)))/(2*(-1 + \[Gamma]^2)^(7/2)), 
  cBar[v, 6] -> (\[Gamma]*(9*Pi^2*(-3 + 23*\[Gamma]^2 - 45*\[Gamma]^4 + 25*\[Gamma]^6) + 64*(-11 + 76*\[Gamma]^2 - 144*\[Gamma]^4 + 80*\[Gamma]^6)))/(8*(-1 + \[Gamma]^2)^(7/2)), cBar[v, 7] -> (-9*Pi^2*(1 - 14*\[Gamma]^2 + 25*\[Gamma]^4) - 64*(3 - 48*\[Gamma]^2 + 80*\[Gamma]^4))/(32*(-1 + \[Gamma]^2)^(5/2)), cBar[v, 8] -> (\[Gamma]*(64*(3 - 20*\[Gamma]^2 + 24*\[Gamma]^4) + Pi^2*(9 - 60*\[Gamma]^2 + 75*\[Gamma]^4)))/(4*(-1 + \[Gamma]^2)^(5/2)), dBar[v, 1, 1] -> -((27*Pi^2*(1 + 2*\[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(9 + 86*\[Gamma]^2 - 496*\[Gamma]^4 + 888*\[Gamma]^6 - 752*\[Gamma]^8 + 256*\[Gamma]^10))/(96*(-1 + \[Gamma]^2)^4)), 
  dBar[v, 1, 2] -> (27*Pi^2*(2 + \[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*\[Gamma]*(227 - 1084*\[Gamma]^2 + 1920*\[Gamma]^4 - 1568*\[Gamma]^6 + 496*\[Gamma]^8))/(96*(-1 + \[Gamma]^2)^4), dBar[v, 1, 3] -> (\[Gamma]*(-9*Pi^2*(-12 - 21*\[Gamma] + 92*\[Gamma]^2 + 161*\[Gamma]^3 - 180*\[Gamma]^4 - 315*\[Gamma]^5 + 100*\[Gamma]^6 + 175*\[Gamma]^7) - 64*(-171 + 206*\[Gamma]^2 + 612*\[Gamma]^4 - 888*\[Gamma]^6 + 256*\[Gamma]^8)))/(24*(-1 + \[Gamma]^2)^(7/2)), 
  dBar[v, 1, 4] -> (\[Gamma]*(-9*Pi^2*(-9 - 21*\[Gamma] + 69*\[Gamma]^2 + 161*\[Gamma]^3 - 135*\[Gamma]^4 - 315*\[Gamma]^5 + 75*\[Gamma]^6 + 175*\[Gamma]^7) - 256*(-39 + 29*\[Gamma]^2 + 195*\[Gamma]^4 - 246*\[Gamma]^6 + 64*\[Gamma]^8)))/(24*(-1 + \[Gamma]^2)^(7/2)), dBar[v, 1, 5] -> (9*Pi^2*\[Gamma]*(-21 - 12*\[Gamma] + 161*\[Gamma]^2 + 92*\[Gamma]^3 - 315*\[Gamma]^4 - 180*\[Gamma]^5 + 175*\[Gamma]^6 + 100*\[Gamma]^7) + 64*(-123 - 160*\[Gamma]^2 + 1530*\[Gamma]^4 - 1824*\[Gamma]^6 + 592*\[Gamma]^8))/(24*(-1 + \[Gamma]^2)^(7/2)), 
  dBar[v, 1, 6] -> (9*Pi^2*\[Gamma]*(-21 - 9*\[Gamma] + 161*\[Gamma]^2 + 69*\[Gamma]^3 - 315*\[Gamma]^4 - 135*\[Gamma]^5 + 175*\[Gamma]^6 + 75*\[Gamma]^7) + 64*(-123 - 145*\[Gamma]^2 + 1440*\[Gamma]^4 - 1656*\[Gamma]^6 + 496*\[Gamma]^8))/(24*(-1 + \[Gamma]^2)^(7/2)), dBar[v, 1, 7] -> -((256*\[Gamma]*(14 - 151*\[Gamma]^2 + 92*\[Gamma]^4) + 9*Pi^2*(3 + 9*\[Gamma] - 48*\[Gamma]^2 - 60*\[Gamma]^3 + 85*\[Gamma]^4 + 75*\[Gamma]^5))/(48*(-1 + \[Gamma]^2)^(5/2))), 
  dBar[v, 1, 8] -> (Pi^2*(27 + 378*\[Gamma] - 513*\[Gamma]^2 - 2520*\[Gamma]^3 + 945*\[Gamma]^4 + 3150*\[Gamma]^5 - 75*\[Gamma]^6) + 256*(43 + 114*\[Gamma]^2 - 360*\[Gamma]^4 + 128*\[Gamma]^6))/(96*(-1 + \[Gamma]^2)^(5/2)), dBar[v, 2, 1] -> (16*\[Gamma]*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), dBar[v, 2, 2] -> -((16*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2)), dBar[v, 2, 3] -> (32*\[Gamma]^2*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, dBar[v, 2, 4] -> (32*\[Gamma]^2*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, 
  dBar[v, 2, 5] -> -((32*\[Gamma]*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), dBar[v, 2, 6] -> -((32*\[Gamma]*(21 + 6*\[Gamma]^2 - 88*\[Gamma]^4 + 16*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), dBar[v, 2, 7] -> (16*(3 - 3*\[Gamma]^2 - 38*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^3, dBar[v, 2, 8] -> -((32*\[Gamma]*(9 + 8*\[Gamma]^2 - 40*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^3), e[b, 1] -> (3*Pi*\[Gamma]*(15 - 442*\[Gamma]^2 + 515*\[Gamma]^4))/(64*(-1 + \[Gamma]^2)^(5/2)), e[b, 2] -> (3*Pi*(3 - 522*\[Gamma]^2 + 991*\[Gamma]^4))/(64*(-1 + \[Gamma]^2)^(5/2)), 
  e[b, 3] -> -((3*Pi*\[Gamma]*(143 - 1146*\[Gamma]^2 + 1411*\[Gamma]^4))/(64*(-1 + \[Gamma]^2)^(5/2))), f[b, 1, 1] -> -((1/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*(Pi*(105 + 105*\[Gamma] - 600*\[Gamma]^2 - 600*\[Gamma]^3 + 2542*\[Gamma]^4 + 2542*\[Gamma]^5 - 10092*\[Gamma]^6 - 10092*\[Gamma]^7 + 108121*\[Gamma]^8 + 288*Pi^2*\[Gamma]^8 - 113215*\[Gamma]^9 - 1248*Pi^2*\[Gamma]^9 - 73932*\[Gamma]^10 + 1536*Pi^2*\[Gamma]^10 + 134932*\[Gamma]^11 + 2304*Pi^2*\[Gamma]^11 - 69632*\[Gamma]^12 - 6336*Pi^2*\[Gamma]^12 + 23408*\[Gamma]^13 + 576*Pi^2*\[Gamma]^13 + 45288*\[Gamma]^14 + 6912*Pi^2*\[Gamma]^14 - 26136*\[Gamma]^15 - 
       3072*Pi^2*\[Gamma]^15 - 3816*\[Gamma]^16 - 2400*Pi^2*\[Gamma]^16 - 10944*\[Gamma]^17 + 1440*Pi^2*\[Gamma]^17 + 2016*\[Gamma]^18))), 
  f[b, 1, 2] -> -((1/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*(Pi*(30 + 30*\[Gamma] - 174*\[Gamma]^2 - 174*\[Gamma]^3 + 432*\[Gamma]^4 + 432*\[Gamma]^5 + 2364*\[Gamma]^6 - 16375*\[Gamma]^7 - 144*Pi^2*\[Gamma]^7 + 61147*\[Gamma]^8 + 912*Pi^2*\[Gamma]^8 - 36821*\[Gamma]^9 - 828*Pi^2*\[Gamma]^9 - 83609*\[Gamma]^10 - 2364*Pi^2*\[Gamma]^10 + 62637*\[Gamma]^11 + 3708*Pi^2*\[Gamma]^11 + 20159*\[Gamma]^12 + 1980*Pi^2*\[Gamma]^12 + 22859*\[Gamma]^13 - 5016*Pi^2*\[Gamma]^13 - 8417*\[Gamma]^14 - 1176*Pi^2*\[Gamma]^14 - 36876*\[Gamma]^15 + 3240*Pi^2*\[Gamma]^15 + 11020*\[Gamma]^16 + 1608*Pi^2*\[Gamma]^16 + 6088*\[Gamma]^17 - 1260*Pi^2*\[Gamma]^17 - 
       2952*\[Gamma]^18 - 1260*Pi^2*\[Gamma]^18 - 1800*\[Gamma]^19 + 300*Pi^2*\[Gamma]^19 + 300*Pi^2*\[Gamma]^20))), f[b, 1, 3] -> (1/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*(Pi*(105 + 105*\[Gamma] - 600*\[Gamma]^2 - 600*\[Gamma]^3 + 2542*\[Gamma]^4 + 2542*\[Gamma]^5 - 10092*\[Gamma]^6 - 10092*\[Gamma]^7 + 107257*\[Gamma]^8 + 288*Pi^2*\[Gamma]^8 - 112639*\[Gamma]^9 - 1248*Pi^2*\[Gamma]^9 - 63852*\[Gamma]^10 + 1536*Pi^2*\[Gamma]^10 + 134164*\[Gamma]^11 + 2304*Pi^2*\[Gamma]^11 - 107552*\[Gamma]^12 - 6336*Pi^2*\[Gamma]^12 + 14000*\[Gamma]^13 + 576*Pi^2*\[Gamma]^13 + 102408*\[Gamma]^14 + 6912*Pi^2*\[Gamma]^14 - 1176*\[Gamma]^15 - 
      3072*Pi^2*\[Gamma]^15 - 34152*\[Gamma]^16 - 2400*Pi^2*\[Gamma]^16 - 26304*\[Gamma]^17 + 1440*Pi^2*\[Gamma]^17 + 3936*\[Gamma]^18)), f[b, 2, 1] -> -((Pi*(47520*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 150048*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 144288*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 57048*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 133512*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 10296*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 18360*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 12240*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 2, 2] -> -((Pi*(-20718*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 66114*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 54804*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 2388*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 28518*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 29034*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 11484*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 828*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]))/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 2, 3] -> (Pi*(47520*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 150048*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 144288*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 57048*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 133512*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 10296*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 18360*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 12240*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), f[b, 2, 4] -> 0, f[b, 2, 5] -> 0, 
  f[b, 3, 1] -> -((Pi*(32256*\[Gamma]^8 + 32256*\[Gamma]^9 + 173568*\[Gamma]^10 + 173568*\[Gamma]^11 - 159744*\[Gamma]^12 - 159744*\[Gamma]^13 - 46080*\[Gamma]^14 - 46080*\[Gamma]^15))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), f[b, 3, 2] -> -((Pi*(57024*\[Gamma]^8 + 57024*\[Gamma]^9 + 18576*\[Gamma]^10 + 18576*\[Gamma]^11 - 59424*\[Gamma]^12 - 59424*\[Gamma]^13 - 26496*\[Gamma]^14 - 26496*\[Gamma]^15 + 13920*\[Gamma]^16 + 13920*\[Gamma]^17 - 3600*\[Gamma]^18 - 3600*\[Gamma]^19))/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 3, 3] -> (Pi*(32256*\[Gamma]^8 + 32256*\[Gamma]^9 + 173568*\[Gamma]^10 + 173568*\[Gamma]^11 - 159744*\[Gamma]^12 - 159744*\[Gamma]^13 - 46080*\[Gamma]^14 - 46080*\[Gamma]^15))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), f[b, 3, 4] -> 0, f[b, 3, 5] -> 0, f[b, 4, 1] -> -((Pi*(-31068*\[Gamma]^8 - 134364*\[Gamma]^9 - 282840*\[Gamma]^10 - 194928*\[Gamma]^11 + 158616*\[Gamma]^12 + 255672*\[Gamma]^13 + 112416*\[Gamma]^14 + 65232*\[Gamma]^15 + 40356*\[Gamma]^16 + 8388*\[Gamma]^17 + 2520*\[Gamma]^18))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 4, 2] -> -((Pi*(-10554*\[Gamma]^7 - 66552*\[Gamma]^8 - 108690*\[Gamma]^9 - 73800*\[Gamma]^10 - 11772*\[Gamma]^11 + 73728*\[Gamma]^12 + 115260*\[Gamma]^13 + 69120*\[Gamma]^14 + 21294*\[Gamma]^15 - 4296*\[Gamma]^16 - 7338*\[Gamma]^17 + 1800*\[Gamma]^18 + 1800*\[Gamma]^19))/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), f[b, 4, 3] -> (Pi*(-31068*\[Gamma]^8 - 134364*\[Gamma]^9 - 282840*\[Gamma]^10 - 194928*\[Gamma]^11 + 158616*\[Gamma]^12 + 255672*\[Gamma]^13 + 112416*\[Gamma]^14 + 65232*\[Gamma]^15 + 40356*\[Gamma]^16 + 8388*\[Gamma]^17 + 2520*\[Gamma]^18))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), 
  f[b, 4, 4] -> 0, f[b, 4, 5] -> 0, f[b, 5, 1] -> -((Pi*(14940*\[Gamma]^8 - 50916*\[Gamma]^9 + 26904*\[Gamma]^10 + 85632*\[Gamma]^11 - 101256*\[Gamma]^12 - 21864*\[Gamma]^13 + 64560*\[Gamma]^14 - 9504*\[Gamma]^15 - 7668*\[Gamma]^16 - 3348*\[Gamma]^17 + 2520*\[Gamma]^18))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), f[b, 5, 2] -> -((Pi*(-6906*\[Gamma]^7 + 20580*\[Gamma]^8 - 10518*\[Gamma]^9 - 26184*\[Gamma]^10 + 37092*\[Gamma]^11 - 9408*\[Gamma]^12 - 14628*\[Gamma]^13 + 15048*\[Gamma]^14 - 5418*\[Gamma]^15 - 36*\[Gamma]^16 + 378*\[Gamma]^17))/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 5, 3] -> (Pi*(14940*\[Gamma]^8 - 50916*\[Gamma]^9 + 26904*\[Gamma]^10 + 85632*\[Gamma]^11 - 101256*\[Gamma]^12 - 21864*\[Gamma]^13 + 64560*\[Gamma]^14 - 9504*\[Gamma]^15 - 7668*\[Gamma]^16 - 3348*\[Gamma]^17 + 2520*\[Gamma]^18))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), f[b, 5, 4] -> 0, f[b, 5, 5] -> 0, f[b, 6, 1] -> -((Pi*(1944*\[Gamma]^11 + 1944*\[Gamma]^12 - 7128*\[Gamma]^13 - 7128*\[Gamma]^14 + 6912*\[Gamma]^15 + 6912*\[Gamma]^16 - 2016*\[Gamma]^17 - 2016*\[Gamma]^18))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 6, 2] -> -((Pi*(891*\[Gamma]^9 + 891*\[Gamma]^10 - 2646*\[Gamma]^11 - 2646*\[Gamma]^12 + 2907*\[Gamma]^13 + 2907*\[Gamma]^14 - 1404*\[Gamma]^15 - 1404*\[Gamma]^16 + 252*\[Gamma]^17 + 252*\[Gamma]^18))/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), f[b, 6, 3] -> (Pi*(1944*\[Gamma]^11 + 1944*\[Gamma]^12 - 7128*\[Gamma]^13 - 7128*\[Gamma]^14 + 6912*\[Gamma]^15 + 6912*\[Gamma]^16 - 2016*\[Gamma]^17 - 2016*\[Gamma]^18))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), f[b, 6, 4] -> 0, f[b, 6, 5] -> 0, 
  f[b, 7, 1] -> -((Pi*(12528*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 12528*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 30528*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 30528*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 28944*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 28944*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 2016*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 7, 2] -> -((Pi*(1134*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 1134*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 18954*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 18954*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 10170*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 10170*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 1602*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 1602*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 252*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 252*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 7, 3] -> (Pi*(12528*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 12528*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 30528*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 30528*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 28944*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 28944*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 2016*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), f[b, 7, 4] -> 0, f[b, 7, 5] -> 0, 
  f[b, 8, 1] -> -((Pi*(-1296*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 1296*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 5184*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 5184*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 5904*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 5904*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 2016*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 8, 2] -> -((Pi*(-594*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 594*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 1962*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 1962*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 2394*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 2394*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 1278*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 1278*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 252*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 252*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 8, 3] -> (Pi*(-1296*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 1296*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 5184*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 5184*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 5904*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 5904*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 2016*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 2016*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), f[b, 8, 4] -> 0, f[b, 8, 5] -> 0, 
  f[b, 9, 1] -> -((Pi*(-864*\[Gamma]^8 + 2880*\[Gamma]^9 - 5472*\[Gamma]^10 - 2304*\[Gamma]^11 + 23616*\[Gamma]^12 - 10368*\[Gamma]^13 - 29376*\[Gamma]^14 + 16128*\[Gamma]^15 + 14112*\[Gamma]^16 - 6336*\[Gamma]^17 - 2016*\[Gamma]^18))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), f[b, 9, 2] -> -((Pi*(180*\[Gamma]^7 - 2988*\[Gamma]^8 + 3564*\[Gamma]^9 + 8172*\[Gamma]^10 - 12024*\[Gamma]^11 - 6840*\[Gamma]^12 + 12888*\[Gamma]^13 + 1368*\[Gamma]^14 - 4860*\[Gamma]^15 + 36*\[Gamma]^16 + 252*\[Gamma]^17 + 252*\[Gamma]^18))/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 9, 3] -> (Pi*(-864*\[Gamma]^8 + 2880*\[Gamma]^9 - 5472*\[Gamma]^10 - 2304*\[Gamma]^11 + 23616*\[Gamma]^12 - 10368*\[Gamma]^13 - 29376*\[Gamma]^14 + 16128*\[Gamma]^15 + 14112*\[Gamma]^16 - 6336*\[Gamma]^17 - 2016*\[Gamma]^18))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), f[b, 9, 4] -> 0, f[b, 9, 5] -> 0, f[b, 10, 1] -> -((Pi*(864*\[Gamma]^8 + 10080*\[Gamma]^9 + 18432*\[Gamma]^10 + 13824*\[Gamma]^11 - 12096*\[Gamma]^12 - 53568*\[Gamma]^13 - 34560*\[Gamma]^14 + 25344*\[Gamma]^15 + 27360*\[Gamma]^16 + 4320*\[Gamma]^17))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 10, 2] -> -((Pi*(1152*\[Gamma]^7 + 4320*\[Gamma]^8 + 12960*\[Gamma]^9 + 8352*\[Gamma]^10 - 21600*\[Gamma]^11 - 26784*\[Gamma]^12 - 288*\[Gamma]^13 + 11232*\[Gamma]^14 + 7776*\[Gamma]^15 + 2880*\[Gamma]^16))/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), f[b, 10, 3] -> (Pi*(864*\[Gamma]^8 + 10080*\[Gamma]^9 + 18432*\[Gamma]^10 + 13824*\[Gamma]^11 - 12096*\[Gamma]^12 - 53568*\[Gamma]^13 - 34560*\[Gamma]^14 + 25344*\[Gamma]^15 + 27360*\[Gamma]^16 + 4320*\[Gamma]^17))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), f[b, 10, 4] -> 0, f[b, 10, 5] -> 0, f[b, 11, 1] -> 0, f[b, 11, 2] -> 0, 
  f[b, 11, 3] -> 0, f[b, 11, 4] -> 0, f[b, 11, 5] -> 0, f[b, 12, 1] -> -((Pi*(864*\[Gamma]^8 + 5472*\[Gamma]^9 + 13824*\[Gamma]^10 + 11520*\[Gamma]^11 - 14400*\[Gamma]^12 - 35136*\[Gamma]^13 - 16128*\[Gamma]^14 + 13824*\[Gamma]^15 + 15840*\[Gamma]^16 + 4320*\[Gamma]^17 - 1296*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 5616*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 8640*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 2880*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 17136*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 7056*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 7200*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/
     (192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), f[b, 12, 2] -> -((1/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*(Pi*(432*\[Gamma]^7 + 3600*\[Gamma]^8 + 8820*\[Gamma]^9 + 4212*\[Gamma]^10 - 14004*\[Gamma]^11 - 19188*\[Gamma]^12 + 1800*\[Gamma]^13 + 13320*\[Gamma]^14 + 72*\[Gamma]^15 - 4824*\[Gamma]^16 + 3780*\[Gamma]^17 + 3780*\[Gamma]^18 - 900*\[Gamma]^19 - 900*\[Gamma]^20 + 864*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 3888*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 3744*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 4320*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 8064*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 1008*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 
       3456*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 1440*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]))), f[b, 12, 3] -> (Pi*(864*\[Gamma]^8 + 5472*\[Gamma]^9 + 13824*\[Gamma]^10 + 11520*\[Gamma]^11 - 14400*\[Gamma]^12 - 35136*\[Gamma]^13 - 16128*\[Gamma]^14 + 13824*\[Gamma]^15 + 15840*\[Gamma]^16 + 4320*\[Gamma]^17 - 1296*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 5616*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 8640*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 2880*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 17136*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 7056*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 7200*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 4320*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/
    (192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), f[b, 12, 4] -> 0, f[b, 12, 5] -> 0, f[b, 13, 1] -> -((Pi*(9216*\[Gamma]^9 + 9216*\[Gamma]^10 + 4608*\[Gamma]^11 + 4608*\[Gamma]^12 - 36864*\[Gamma]^13 - 36864*\[Gamma]^14 + 23040*\[Gamma]^15 + 23040*\[Gamma]^16))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 13, 2] -> -((Pi*(1440*\[Gamma]^7 + 1440*\[Gamma]^8 + 8280*\[Gamma]^9 + 8280*\[Gamma]^10 - 15192*\[Gamma]^11 - 15192*\[Gamma]^12 - 4176*\[Gamma]^13 - 4176*\[Gamma]^14 + 15408*\[Gamma]^15 + 15408*\[Gamma]^16 - 7560*\[Gamma]^17 - 7560*\[Gamma]^18 + 1800*\[Gamma]^19 + 1800*\[Gamma]^20))/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), f[b, 13, 3] -> (Pi*(9216*\[Gamma]^9 + 9216*\[Gamma]^10 + 4608*\[Gamma]^11 + 4608*\[Gamma]^12 - 36864*\[Gamma]^13 - 36864*\[Gamma]^14 + 23040*\[Gamma]^15 + 23040*\[Gamma]^16))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), f[b, 13, 4] -> 0, f[b, 13, 5] -> 0, 
  f[b, 14, 1] -> -((Pi*(5184*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 22464*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 34560*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 68544*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 28224*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 28800*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 17280*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 14, 2] -> -((Pi*(-3456*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 15552*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 14976*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 17280*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 32256*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 4032*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 13824*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 5760*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]))/(96*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 14, 3] -> (Pi*(5184*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 22464*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 34560*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 68544*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 28224*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 28800*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 17280*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(192*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), f[b, 14, 4] -> 0, f[b, 14, 5] -> 0, f[b, 15, 1] -> -((Pi*(-2217 - 7631*\[Gamma] - 4747*\[Gamma]^2 + 8055*\[Gamma]^3 + 6420*\[Gamma]^4 + 120*\[Gamma]^5))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 15, 2] -> -((Pi*(-1251 - 3000*\[Gamma] - 1222*\[Gamma]^2 + 1318*\[Gamma]^3 + 2685*\[Gamma]^4 + 1410*\[Gamma]^5 + 60*\[Gamma]^6))/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2])), f[b, 15, 3] -> (Pi*(-2217 - 7631*\[Gamma] - 4747*\[Gamma]^2 + 8055*\[Gamma]^3 + 6420*\[Gamma]^4 + 120*\[Gamma]^5))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]), f[b, 15, 4] -> 0, f[b, 15, 5] -> 0, f[b, 16, 1] -> (Pi*(-2217 - 13365*\[Gamma] - 8861*\[Gamma]^2 + 8033*\[Gamma]^3 + 9750*\[Gamma]^4 + 6420*\[Gamma]^5 + 240*\[Gamma]^6))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]), 
  f[b, 16, 2] -> (Pi*(-3549 - 7455*\[Gamma] - 9009*\[Gamma]^2 + 757*\[Gamma]^3 + 10826*\[Gamma]^4 + 5370*\[Gamma]^5 + 2820*\[Gamma]^6 + 240*\[Gamma]^7))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]), f[b, 16, 3] -> -((Pi*(-2217 - 13365*\[Gamma] - 8861*\[Gamma]^2 + 8033*\[Gamma]^3 + 9750*\[Gamma]^4 + 6420*\[Gamma]^5 + 240*\[Gamma]^6))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2])), f[b, 16, 4] -> 0, f[b, 16, 5] -> 0, f[b, 17, 1] -> -((3*Pi*\[Gamma]*(-2597 + 2597*\[Gamma] - 2735*\[Gamma]^2 + 2735*\[Gamma]^3 - 40*\[Gamma]^4 + 40*\[Gamma]^5))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2])), 
  f[b, 17, 2] -> -((3*Pi*(-1183 + 1183*\[Gamma] - 6671*\[Gamma]^2 + 6671*\[Gamma]^3 - 2810*\[Gamma]^4 + 2810*\[Gamma]^5 - 80*\[Gamma]^6 + 80*\[Gamma]^7))/(32*(-1 + \[Gamma])^3*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2])), f[b, 17, 3] -> (3*Pi*\[Gamma]*(-2597 + 2597*\[Gamma] - 2735*\[Gamma]^2 + 2735*\[Gamma]^3 - 40*\[Gamma]^4 + 40*\[Gamma]^5))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]), f[b, 17, 4] -> 0, f[b, 17, 5] -> 0, e[v, 1] -> (9*Pi^2*(-1 + 3*\[Gamma]^2 - 7*\[Gamma]^4 + 5*\[Gamma]^6) + 64*(-3 + 21*\[Gamma]^2 - 32*\[Gamma]^4 + 16*\[Gamma]^6))/(32*(-1 + \[Gamma]^2)^3), 
  e[v, 2] -> (\[Gamma]*(-9*Pi^2*(-5 + 31*\[Gamma]^2 - 51*\[Gamma]^4 + 25*\[Gamma]^6) - 64*(-15 + 101*\[Gamma]^2 - 168*\[Gamma]^4 + 80*\[Gamma]^6)))/(32*(-1 + \[Gamma]^2)^4), e[v, 3] -> (\[Gamma]^2*(9*Pi^2*(3 - 5*\[Gamma]^2)^2*(-1 + \[Gamma]^2) + 64*(-25 + 128*\[Gamma]^2 - 184*\[Gamma]^4 + 80*\[Gamma]^6)))/(32*(-1 + \[Gamma]^2)^4), f[v, 1, 1] -> (-128*\[Gamma]*(139 - 168*\[Gamma]^2 - 78*\[Gamma]^4 + 104*\[Gamma]^6) + 9*Pi^2*(-3 + 18*\[Gamma]^4 - 40*\[Gamma]^6 + 25*\[Gamma]^8))/(48*(-1 + \[Gamma]^2)^3), 
  f[v, 1, 2] -> -((9*Pi^2*(3 - 36*\[Gamma] - 36*\[Gamma]^2 + 220*\[Gamma]^3 + 138*\[Gamma]^4 - 364*\[Gamma]^5 - 180*\[Gamma]^6 + 180*\[Gamma]^7 + 75*\[Gamma]^8) + 64*(-157 - 514*\[Gamma]^2 + 1920*\[Gamma]^4 - 1760*\[Gamma]^6 + 496*\[Gamma]^8))/(96*(-1 + \[Gamma]^2)^4)), f[v, 1, 3] -> (\[Gamma]*(9*Pi^2*\[Gamma]*(3 - 5*\[Gamma]^2)^2*(-1 + \[Gamma]^2) + 16*(-163 - 176*\[Gamma]^2 + 960*\[Gamma]^4 - 752*\[Gamma]^6 + 128*\[Gamma]^8)))/(12*(-1 + \[Gamma]^2)^4), f[v, 2, 1] -> (16*(3 + 30*\[Gamma]^2 + 16*\[Gamma]^4))/(-1 + \[Gamma]^2)^(3/2), f[v, 2, 2] -> (16*\[Gamma]*(-15 - 34*\[Gamma]^2 + 8*\[Gamma]^4))/(-1 + \[Gamma]^2)^(5/2), 
  f[v, 2, 3] -> -((64*\[Gamma]^2*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4))/(-1 + \[Gamma]^2)^(5/2)), f[v, 2, 4] -> 0, f[v, 2, 5] -> 0, f[v, 2, 6] -> 0, f[v, 2, 7] -> 0, f[v, 2, 8] -> 0, eBar[b, 1] -> (21*Pi*\[Gamma]*(5 - 30*\[Gamma]^2 + 33*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^(5/2)), eBar[b, 2] -> (3*Pi*(3 - 97*\[Gamma]^2 - 663*\[Gamma]^4 + 1333*\[Gamma]^6))/(64*(-1 + \[Gamma]^2)^(5/2)), eBar[b, 3] -> -((21*Pi*\[Gamma]*(5 - 30*\[Gamma]^2 + 33*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^(5/2))), 
  fBar[b, 1, 1] -> -((1/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*(Pi*(105 + 105*\[Gamma] - 1000*\[Gamma]^2 - 1000*\[Gamma]^3 + 5302*\[Gamma]^4 + 5302*\[Gamma]^5 - 21988*\[Gamma]^6 - 21988*\[Gamma]^7 + 226737*\[Gamma]^8 + 768*Pi^2*\[Gamma]^8 - 223311*\[Gamma]^9 - 2829*Pi^2*\[Gamma]^9 - 124024*\[Gamma]^10 + 3699*Pi^2*\[Gamma]^10 + 238399*\[Gamma]^11 + 2262*Pi^2*\[Gamma]^11 - 268543*\[Gamma]^12 - 18090*Pi^2*\[Gamma]^12 + 44386*\[Gamma]^13 + 15813*Pi^2*\[Gamma]^13 + 351876*\[Gamma]^14 + 30021*Pi^2*\[Gamma]^14 + 76694*\[Gamma]^15 - 36396*Pi^2*\[Gamma]^15 - 287830*\[Gamma]^16 - 33708*Pi^2*\[Gamma]^16 - 190312*\[Gamma]^17 + 
       34125*Pi^2*\[Gamma]^17 + 152440*\[Gamma]^18 + 30285*Pi^2*\[Gamma]^18 + 93775*\[Gamma]^19 - 16650*Pi^2*\[Gamma]^19 - 33075*\[Gamma]^20 - 16650*Pi^2*\[Gamma]^20 - 22050*\[Gamma]^21 + 3675*Pi^2*\[Gamma]^21 + 3675*Pi^2*\[Gamma]^22))), 
  fBar[b, 1, 2] -> -((1/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*(Pi*(15 + 15*\[Gamma] - 496*\[Gamma]^2 - 496*\[Gamma]^3 + 1946*\[Gamma]^4 + 1946*\[Gamma]^5 + 7652*\[Gamma]^6 - 67304*\[Gamma]^7 - 576*Pi^2*\[Gamma]^7 + 255659*\[Gamma]^8 + 3840*Pi^2*\[Gamma]^8 - 139557*\[Gamma]^9 - 3645*Pi^2*\[Gamma]^9 - 310404*\[Gamma]^10 - 8829*Pi^2*\[Gamma]^10 + 199499*\[Gamma]^11 + 12486*Pi^2*\[Gamma]^11 - 54979*\[Gamma]^12 + 2502*Pi^2*\[Gamma]^12 + 113966*\[Gamma]^13 - 5403*Pi^2*\[Gamma]^13 + 233200*\[Gamma]^14 + 11493*Pi^2*\[Gamma]^14 - 32362*\[Gamma]^15 - 17292*Pi^2*\[Gamma]^15 - 236118*\[Gamma]^16 - 22476*Pi^2*\[Gamma]^16 - 
       140232*\[Gamma]^17 + 26205*Pi^2*\[Gamma]^17 + 136600*\[Gamma]^18 + 25245*Pi^2*\[Gamma]^18 + 86575*\[Gamma]^19 - 15450*Pi^2*\[Gamma]^19 - 33075*\[Gamma]^20 - 15450*Pi^2*\[Gamma]^20 - 22050*\[Gamma]^21 + 3675*Pi^2*\[Gamma]^21 + 3675*Pi^2*\[Gamma]^22))), 
  fBar[b, 1, 3] -> (1/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*(Pi*(105 + 105*\[Gamma] - 1000*\[Gamma]^2 - 1000*\[Gamma]^3 + 5302*\[Gamma]^4 + 5302*\[Gamma]^5 - 21988*\[Gamma]^6 - 21988*\[Gamma]^7 + 225009*\[Gamma]^8 + 768*Pi^2*\[Gamma]^8 - 225039*\[Gamma]^9 - 2829*Pi^2*\[Gamma]^9 - 106744*\[Gamma]^10 + 3699*Pi^2*\[Gamma]^10 + 255679*\[Gamma]^11 + 2262*Pi^2*\[Gamma]^11 - 325567*\[Gamma]^12 - 18090*Pi^2*\[Gamma]^12 - 12638*\[Gamma]^13 + 15813*Pi^2*\[Gamma]^13 + 427908*\[Gamma]^14 + 30021*Pi^2*\[Gamma]^14 + 152726*\[Gamma]^15 - 36396*Pi^2*\[Gamma]^15 - 322390*\[Gamma]^16 - 33708*Pi^2*\[Gamma]^16 - 224872*\[Gamma]^17 + 
      34125*Pi^2*\[Gamma]^17 + 152440*\[Gamma]^18 + 30285*Pi^2*\[Gamma]^18 + 93775*\[Gamma]^19 - 16650*Pi^2*\[Gamma]^19 - 33075*\[Gamma]^20 - 16650*Pi^2*\[Gamma]^20 - 22050*\[Gamma]^21 + 3675*Pi^2*\[Gamma]^21 + 3675*Pi^2*\[Gamma]^22)), 
  fBar[b, 2, 1] -> -((Pi*(103104*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 335592*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 336408*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 123432*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 300696*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 18624*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 35520*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 32160*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 10080*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 2, 2] -> -((Pi*(-82872*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 272520*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 254712*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 38280*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 123408*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 149808*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 43968*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 2112*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 7680*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 2, 3] -> (Pi*(103104*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 335592*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 336408*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 123432*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 300696*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 18624*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 35520*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 32160*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] - 10080*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), fBar[b, 2, 4] -> 0, fBar[b, 2, 5] -> 0, 
  fBar[b, 3, 1] -> -((Pi*(69888*\[Gamma]^8 + 69888*\[Gamma]^9 + 411804*\[Gamma]^10 + 411804*\[Gamma]^11 - 449748*\[Gamma]^12 - 449748*\[Gamma]^13 + 132696*\[Gamma]^14 + 132696*\[Gamma]^15 - 305640*\[Gamma]^16 - 305640*\[Gamma]^17 + 185100*\[Gamma]^18 + 185100*\[Gamma]^19 - 44100*\[Gamma]^20 - 44100*\[Gamma]^21))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 3, 2] -> -((Pi*(233472*\[Gamma]^8 + 233472*\[Gamma]^9 + 138972*\[Gamma]^10 + 138972*\[Gamma]^11 - 367956*\[Gamma]^12 - 367956*\[Gamma]^13 + 118872*\[Gamma]^14 + 118872*\[Gamma]^15 - 249960*\[Gamma]^16 - 249960*\[Gamma]^17 + 170700*\[Gamma]^18 + 170700*\[Gamma]^19 - 44100*\[Gamma]^20 - 44100*\[Gamma]^21))/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 3, 3] -> (Pi*(69888*\[Gamma]^8 + 69888*\[Gamma]^9 + 411804*\[Gamma]^10 + 411804*\[Gamma]^11 - 449748*\[Gamma]^12 - 449748*\[Gamma]^13 + 132696*\[Gamma]^14 + 132696*\[Gamma]^15 - 305640*\[Gamma]^16 - 305640*\[Gamma]^17 + 185100*\[Gamma]^18 + 185100*\[Gamma]^19 - 44100*\[Gamma]^20 - 44100*\[Gamma]^21))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), fBar[b, 3, 4] -> 0, fBar[b, 3, 5] -> 0, 
  fBar[b, 4, 1] -> -((Pi*(-67392*\[Gamma]^8 - 291288*\[Gamma]^9 - 640566*\[Gamma]^10 - 471366*\[Gamma]^11 + 377010*\[Gamma]^12 + 619938*\[Gamma]^13 + 144684*\[Gamma]^14 + 41772*\[Gamma]^15 + 251724*\[Gamma]^16 + 171444*\[Gamma]^17 - 87510*\[Gamma]^18 - 92550*\[Gamma]^19 + 22050*\[Gamma]^20 + 22050*\[Gamma]^21))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 4, 2] -> -((Pi*(-42216*\[Gamma]^7 - 271464*\[Gamma]^8 - 457320*\[Gamma]^9 - 370086*\[Gamma]^10 - 128598*\[Gamma]^11 + 354690*\[Gamma]^12 + 569634*\[Gamma]^13 + 196332*\[Gamma]^14 - 3516*\[Gamma]^15 + 153828*\[Gamma]^16 + 125316*\[Gamma]^17 - 85350*\[Gamma]^18 - 85350*\[Gamma]^19 + 22050*\[Gamma]^20 + 22050*\[Gamma]^21))/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 4, 3] -> (Pi*(-67392*\[Gamma]^8 - 291288*\[Gamma]^9 - 640566*\[Gamma]^10 - 471366*\[Gamma]^11 + 377010*\[Gamma]^12 + 619938*\[Gamma]^13 + 144684*\[Gamma]^14 + 41772*\[Gamma]^15 + 251724*\[Gamma]^16 + 171444*\[Gamma]^17 - 87510*\[Gamma]^18 - 92550*\[Gamma]^19 + 22050*\[Gamma]^20 + 22050*\[Gamma]^21))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), fBar[b, 4, 4] -> 0, fBar[b, 4, 5] -> 0, 
  fBar[b, 5, 1] -> -((Pi*(32448*\[Gamma]^8 - 113784*\[Gamma]^9 + 64536*\[Gamma]^10 + 188520*\[Gamma]^11 - 229080*\[Gamma]^12 - 44232*\[Gamma]^13 + 139800*\[Gamma]^14 - 21960*\[Gamma]^15 - 12744*\[Gamma]^16 - 8544*\[Gamma]^17 + 5040*\[Gamma]^18))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), fBar[b, 5, 2] -> -((Pi*(-27624*\[Gamma]^7 + 84888*\[Gamma]^8 - 54024*\[Gamma]^9 - 94008*\[Gamma]^10 + 165624*\[Gamma]^11 - 64200*\[Gamma]^12 - 59016*\[Gamma]^13 + 70872*\[Gamma]^14 - 24624*\[Gamma]^15 + 2448*\[Gamma]^16 - 336*\[Gamma]^17))/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 5, 3] -> (Pi*(32448*\[Gamma]^8 - 113784*\[Gamma]^9 + 64536*\[Gamma]^10 + 188520*\[Gamma]^11 - 229080*\[Gamma]^12 - 44232*\[Gamma]^13 + 139800*\[Gamma]^14 - 21960*\[Gamma]^15 - 12744*\[Gamma]^16 - 8544*\[Gamma]^17 + 5040*\[Gamma]^18))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), fBar[b, 5, 4] -> 0, fBar[b, 5, 5] -> 0, fBar[b, 6, 1] -> -((Pi*(4860*\[Gamma]^11 + 4860*\[Gamma]^12 - 17820*\[Gamma]^13 - 17820*\[Gamma]^14 + 17280*\[Gamma]^15 + 17280*\[Gamma]^16 - 5040*\[Gamma]^17 - 5040*\[Gamma]^18))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 6, 2] -> -((Pi*(3564*\[Gamma]^9 + 3564*\[Gamma]^10 - 9612*\[Gamma]^11 - 9612*\[Gamma]^12 + 8064*\[Gamma]^13 + 8064*\[Gamma]^14 - 2160*\[Gamma]^15 - 2160*\[Gamma]^16))/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), fBar[b, 6, 3] -> (Pi*(4860*\[Gamma]^11 + 4860*\[Gamma]^12 - 17820*\[Gamma]^13 - 17820*\[Gamma]^14 + 17280*\[Gamma]^15 + 17280*\[Gamma]^16 - 5040*\[Gamma]^17 - 5040*\[Gamma]^18))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), fBar[b, 6, 4] -> 0, fBar[b, 6, 5] -> 0, 
  fBar[b, 7, 1] -> -((Pi*(31320*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 31320*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 76320*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 76320*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 72360*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 72360*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 7, 2] -> -((Pi*(4536*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 4536*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 82080*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 82080*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 25416*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 25416*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 20880*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 20880*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]))/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 7, 3] -> (Pi*(31320*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 31320*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 76320*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 76320*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 72360*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 72360*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), fBar[b, 7, 4] -> 0, fBar[b, 7, 5] -> 0, 
  fBar[b, 8, 1] -> -((Pi*(-3240*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 3240*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 12960*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 12960*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 14760*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 14760*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 8, 2] -> -((Pi*(-2376*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 2376*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 7200*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 7200*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 6984*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 6984*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 2160*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 2160*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2]))/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 8, 3] -> (Pi*(-3240*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 3240*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 12960*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 12960*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 14760*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 14760*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5040*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2]))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), fBar[b, 8, 4] -> 0, fBar[b, 8, 5] -> 0, 
  fBar[b, 9, 1] -> -((Pi*(-2304*\[Gamma]^8 + 7056*\[Gamma]^9 - 12528*\[Gamma]^10 - 4608*\[Gamma]^11 + 56448*\[Gamma]^12 - 28512*\[Gamma]^13 - 71136*\[Gamma]^14 + 42624*\[Gamma]^15 + 34560*\[Gamma]^16 - 16560*\[Gamma]^17 - 5040*\[Gamma]^18))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), fBar[b, 9, 2] -> -((Pi*(720*\[Gamma]^7 - 12528*\[Gamma]^8 + 15552*\[Gamma]^9 + 31104*\[Gamma]^10 - 48096*\[Gamma]^11 - 18144*\[Gamma]^12 + 43776*\[Gamma]^13 - 6912*\[Gamma]^14 - 9072*\[Gamma]^15 + 6480*\[Gamma]^16 - 2880*\[Gamma]^17))/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 9, 3] -> (Pi*(-2304*\[Gamma]^8 + 7056*\[Gamma]^9 - 12528*\[Gamma]^10 - 4608*\[Gamma]^11 + 56448*\[Gamma]^12 - 28512*\[Gamma]^13 - 71136*\[Gamma]^14 + 42624*\[Gamma]^15 + 34560*\[Gamma]^16 - 16560*\[Gamma]^17 - 5040*\[Gamma]^18))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), fBar[b, 9, 4] -> 0, fBar[b, 9, 5] -> 0, fBar[b, 10, 1] -> -((Pi*(2304*\[Gamma]^8 + 25344*\[Gamma]^9 + 44928*\[Gamma]^10 + 33408*\[Gamma]^11 - 27648*\[Gamma]^12 - 131328*\[Gamma]^13 - 88704*\[Gamma]^14 + 61056*\[Gamma]^15 + 69120*\[Gamma]^16 + 11520*\[Gamma]^17))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 10, 2] -> -((Pi*(4608*\[Gamma]^7 + 17856*\[Gamma]^8 + 57024*\[Gamma]^9 + 41472*\[Gamma]^10 - 80640*\[Gamma]^11 - 110592*\[Gamma]^12 - 25344*\[Gamma]^13 + 25344*\[Gamma]^14 + 41472*\[Gamma]^15 + 25920*\[Gamma]^16 + 2880*\[Gamma]^17))/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), fBar[b, 10, 3] -> (Pi*(2304*\[Gamma]^8 + 25344*\[Gamma]^9 + 44928*\[Gamma]^10 + 33408*\[Gamma]^11 - 27648*\[Gamma]^12 - 131328*\[Gamma]^13 - 88704*\[Gamma]^14 + 61056*\[Gamma]^15 + 69120*\[Gamma]^16 + 11520*\[Gamma]^17))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), fBar[b, 10, 4] -> 0, fBar[b, 10, 5] -> 0, 
  fBar[b, 11, 1] -> 0, fBar[b, 11, 2] -> 0, fBar[b, 11, 3] -> 0, fBar[b, 11, 4] -> 0, fBar[b, 11, 5] -> 0, 
  fBar[b, 12, 1] -> -((1/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*(Pi*(2304*\[Gamma]^8 + 13095*\[Gamma]^9 + 32679*\[Gamma]^10 + 36990*\[Gamma]^11 - 24066*\[Gamma]^12 - 125775*\[Gamma]^13 - 83151*\[Gamma]^14 + 116100*\[Gamma]^15 + 124164*\[Gamma]^16 - 79335*\[Gamma]^17 - 90855*\[Gamma]^18 + 49950*\[Gamma]^19 + 49950*\[Gamma]^20 - 11025*\[Gamma]^21 - 11025*\[Gamma]^22 - 3456*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 13824*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 20160*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 5760*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 40896*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 19584*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 
       17280*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))), fBar[b, 12, 2] -> -((1/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*(Pi*(1728*\[Gamma]^7 + 14976*\[Gamma]^8 + 37431*\[Gamma]^9 + 21879*\[Gamma]^10 - 42066*\[Gamma]^11 - 72018*\[Gamma]^12 - 48303*\[Gamma]^13 + 2385*\[Gamma]^14 + 88740*\[Gamma]^15 + 73188*\[Gamma]^16 - 72855*\[Gamma]^17 - 75735*\[Gamma]^18 + 46350*\[Gamma]^19 + 46350*\[Gamma]^20 - 11025*\[Gamma]^21 - 11025*\[Gamma]^22 + 3456*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 16416*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 17568*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 14400*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 
       32256*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 10656*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 8352*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 8640*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 2880*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))), 
  fBar[b, 12, 3] -> (1/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*(Pi*(2304*\[Gamma]^8 + 13095*\[Gamma]^9 + 32679*\[Gamma]^10 + 36990*\[Gamma]^11 - 24066*\[Gamma]^12 - 125775*\[Gamma]^13 - 83151*\[Gamma]^14 + 116100*\[Gamma]^15 + 124164*\[Gamma]^16 - 79335*\[Gamma]^17 - 90855*\[Gamma]^18 + 49950*\[Gamma]^19 + 49950*\[Gamma]^20 - 11025*\[Gamma]^21 - 11025*\[Gamma]^22 - 3456*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] + 13824*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 20160*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] - 5760*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] + 40896*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 19584*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 
      17280*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] + 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2])), fBar[b, 12, 4] -> 0, fBar[b, 12, 5] -> 0, fBar[b, 13, 1] -> -((Pi*(24498*\[Gamma]^9 + 24498*\[Gamma]^10 - 7164*\[Gamma]^11 - 7164*\[Gamma]^12 - 11106*\[Gamma]^13 - 11106*\[Gamma]^14 - 110088*\[Gamma]^15 - 110088*\[Gamma]^16 + 181710*\[Gamma]^17 + 181710*\[Gamma]^18 - 99900*\[Gamma]^19 - 99900*\[Gamma]^20 + 22050*\[Gamma]^21 + 22050*\[Gamma]^22))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 13, 2] -> -((Pi*(5760*\[Gamma]^7 + 5760*\[Gamma]^8 + 39186*\[Gamma]^9 + 39186*\[Gamma]^10 - 77148*\[Gamma]^11 - 77148*\[Gamma]^12 + 45918*\[Gamma]^13 + 45918*\[Gamma]^14 - 94536*\[Gamma]^15 - 94536*\[Gamma]^16 + 151470*\[Gamma]^17 + 151470*\[Gamma]^18 - 92700*\[Gamma]^19 - 92700*\[Gamma]^20 + 22050*\[Gamma]^21 + 22050*\[Gamma]^22))/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 13, 3] -> (Pi*(24498*\[Gamma]^9 + 24498*\[Gamma]^10 - 7164*\[Gamma]^11 - 7164*\[Gamma]^12 - 11106*\[Gamma]^13 - 11106*\[Gamma]^14 - 110088*\[Gamma]^15 - 110088*\[Gamma]^16 + 181710*\[Gamma]^17 + 181710*\[Gamma]^18 - 99900*\[Gamma]^19 - 99900*\[Gamma]^20 + 22050*\[Gamma]^21 + 22050*\[Gamma]^22))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), fBar[b, 13, 4] -> 0, fBar[b, 13, 5] -> 0, 
  fBar[b, 14, 1] -> -((Pi*(13824*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 55296*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 80640*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 163584*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 78336*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 69120*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 46080*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 14, 2] -> -((Pi*(-13824*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 65664*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 70272*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 57600*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 129024*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 42624*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] - 33408*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 34560*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 11520*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(384*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 14, 3] -> (Pi*(13824*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2] - 55296*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] + 80640*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2] + 23040*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2] - 163584*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2] + 78336*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] + 69120*\[Gamma]^15*Sqrt[-1 + \[Gamma]^2] - 46080*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2]))/(384*(-1 + \[Gamma])^3*\[Gamma]^8*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]), fBar[b, 14, 4] -> 0, fBar[b, 14, 5] -> 0, fBar[b, 15, 1] -> -((Pi*(-1475 - 4683*\[Gamma] - 2397*\[Gamma]^2 + 4955*\[Gamma]^3 + 3600*\[Gamma]^4))/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 15, 2] -> -((Pi*(-2502 - 6733*\[Gamma] - 4179*\[Gamma]^2 + 2589*\[Gamma]^3 + 7225*\[Gamma]^4 + 3600*\[Gamma]^5))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2])), fBar[b, 15, 3] -> (Pi*(-1475 - 4683*\[Gamma] - 2397*\[Gamma]^2 + 4955*\[Gamma]^3 + 3600*\[Gamma]^4))/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]), fBar[b, 15, 4] -> 0, fBar[b, 15, 5] -> 0, fBar[b, 16, 1] -> (Pi*(-1475 - 8429*\[Gamma] - 4809*\[Gamma]^2 + 5373*\[Gamma]^3 + 5740*\[Gamma]^4 + 3600*\[Gamma]^5))/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]), 
  fBar[b, 16, 2] -> (Pi*(-3549 - 8188*\[Gamma] - 12502*\[Gamma]^2 + 13539*\[Gamma]^4 + 7100*\[Gamma]^5 + 3600*\[Gamma]^6))/(16*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]), fBar[b, 16, 3] -> -((Pi*(-1475 - 8429*\[Gamma] - 4809*\[Gamma]^2 + 5373*\[Gamma]^3 + 5740*\[Gamma]^4 + 3600*\[Gamma]^5))/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2])), fBar[b, 16, 4] -> 0, fBar[b, 16, 5] -> 0, fBar[b, 17, 1] -> -((Pi*\[Gamma]*(-2476 + 2476*\[Gamma] - 2335*\[Gamma]^2 + 2335*\[Gamma]^3))/(4*(-1 + \[Gamma])^3*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2])), 
  fBar[b, 17, 2] -> -((Pi*(-3549 + 3549*\[Gamma] - 24239*\[Gamma]^2 + 24239*\[Gamma]^3 - 10700*\[Gamma]^4 + 10700*\[Gamma]^5))/(32*(-1 + \[Gamma])^3*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2])), fBar[b, 17, 3] -> (Pi*\[Gamma]*(-2476 + 2476*\[Gamma] - 2335*\[Gamma]^2 + 2335*\[Gamma]^3))/(4*(-1 + \[Gamma])^3*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]), fBar[b, 17, 4] -> 0, fBar[b, 17, 5] -> 0, eBar[v, 1] -> 0, eBar[v, 2] -> -((9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 80*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^4)), eBar[v, 3] -> 0, 
  fBar[v, 1, 1] -> (128*(-1 - 2*\[Gamma]^2 + 36*\[Gamma]^4 - 64*\[Gamma]^6 + 32*\[Gamma]^8) + Pi^2*(-9 - 36*\[Gamma]^2 + 210*\[Gamma]^4 - 340*\[Gamma]^6 + 175*\[Gamma]^8))/(32*(-1 + \[Gamma]^2)^3), fBar[v, 1, 2] -> -((256*\[Gamma]*(38 - 139*\[Gamma]^2 + 210*\[Gamma]^4 - 176*\[Gamma]^6 + 64*\[Gamma]^8) + 3*Pi^2*(18 - 63*\[Gamma] - 216*\[Gamma]^2 + 372*\[Gamma]^3 + 828*\[Gamma]^4 - 594*\[Gamma]^5 - 1080*\[Gamma]^6 + 260*\[Gamma]^7 + 450*\[Gamma]^8 + 25*\[Gamma]^9))/(96*(-1 + \[Gamma]^2)^4)), fBar[v, 1, 3] -> (-4 - (128 + 9*Pi^2)*\[Gamma]^2 + (704 + 39*Pi^2)*\[Gamma]^4 - (1024 + 55*Pi^2)*\[Gamma]^6 + (448 + 25*Pi^2)*\[Gamma]^8)/(2*(-1 + \[Gamma]^2)^4), 
  fBar[v, 2, 1] -> 0, fBar[v, 2, 2] -> (16*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6))/(-1 + \[Gamma]^2)^(5/2), fBar[v, 2, 3] -> 0, fBar[v, 2, 4] -> 0, fBar[v, 2, 5] -> 0, fBar[v, 2, 6] -> 0, fBar[v, 2, 7] -> 0, fBar[v, 2, 8] -> 0};

